Unitary Partitioning and the Contextual Subspace Variational Quantum Eigensolver

The contextual subspace variational quantum eigensolver (CS-VQE) is a hybrid quantum-classical algorithm that approximates the ground-state energy of a given qubit Hamiltonian. It achieves this by separating the Hamiltonian into contextual and noncontextual parts. The ground-state energy is approximated by classically solving the noncontextual problem, followed by solving the contextual problem using VQE, constrained by the noncontextual solution. In general, computation of the contextual correction needs fewer qubits and measurements compared with solving the full Hamiltonian via traditional VQE. We simulate CS-VQE on different tapered molecular Hamiltonians and apply the unitary partitioning measurement reduction strategy to further reduce the number of measurements required to obtain the contextual correction. Our results indicate that CS-VQE combined with measurement reduction is a promising approach to allow feasible eigenvalue computations on noisy intermediate-scale quantum devices. We also provide a modification to the CS-VQE algorithm; the CS-VQE algorithm previously could cause an exponential increase in Hamiltonian terms, but with this modification now at worst will scale quadratically.

==> anc/anc/.ipynb_checkpoints/Results_analysis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# load experimental data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "cw_dir = os.getcwd()\n",
    "\n",
    "pickled_data_dir = os.path.join(cw_dir, 'pickled_data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Be1_STO-3G_singlet.pickle\n",
      "H1-F1_3-21G_singlet.pickle\n",
      "H2_6-31G_singlet.pickle\n",
      "H2_3-21G_singlet.pickle\n",
      "H3-N1_STO-3G_singlet.pickle\n",
      "H1-Li1_3-21G_singlet.pickle\n",
      "H1-Na1_STO-3G_singlet.pickle\n",
      "C1-O1_STO-3G_singlet.pickle\n",
      "H2-O1_STO-3G_singlet.pickle\n",
      "Mg1_STO-3G_singlet.pickle\n",
      "H3_3-21G_singlet_1+.pickle\n",
      "H4-N1_STO-3G_singlet_1+.pickle\n",
      "H1-O1_STO-3G_singlet.pickle\n",
      "H1-He1_3-21G_singlet_1+.pickle\n",
      "H4-C1_STO-3G_singlet.pickle\n",
      "H2-Mg1_STO-3G_singlet.pickle\n",
      "H1-Li1-O1_STO-3G_singlet.pickle\n",
      "F2_STO-3G_singlet.pickle\n",
      "H1-Li1_STO-3G_singlet.pickle\n",
      "O2_STO-3G_singlet.pickle\n",
      "H1-F1_STO-3G_singlet.pickle\n",
      "H2-S1_STO-3G_singlet.pickle\n",
      "H2-Be1_STO-3G_singlet.pickle\n",
      "N2_STO-3G_singlet.pickle\n",
      "H3_STO-3G_singlet_1+.pickle\n",
      "H1-Cl1_STO-3G_singlet.pickle\n"
     ]
    }
   ],
   "source": [
    "results = {}\n",
    "\n",
    "for file in os.listdir(pickled_data_dir):\n",
    "    if file.endswith('.pickle'):\n",
    "        print(file)\n",
    "        file_path = os.path.join(pickled_data_dir, file)\n",
    "        with open(file_path, 'rb') as infile:\n",
    "            data = pickle.load(infile)\n",
    "        results[data['molecule']] = data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# convert keys to readable format\n",
    "covert_name = {\n",
    "'H2-Be1_STO-3G_singlet'   :'$BeH_{2}$',\n",
    "'Mg1_STO-3G_singlet'      :'$Mg$',\n",
    "'H3_3-21G_singlet_1+'     :'$H_{3}^{+}$ 3-21G',\n",
    "'O2_STO-3G_singlet'       :'$O_{2}$',     \n",
    "'H1-O1_STO-3G_singlet'    :'$OH$',\n",
    "'H4-C1_STO-3G_singlet'    :'$CH_{4}$',\n",
    "'Be1_STO-3G_singlet'      :'$Be$',\n",
    "'H3-N1_STO-3G_singlet'    :'$NH_{3}$',\n",
    "'H2-S1_STO-3G_singlet'    :'$H_{2}S$',\n",
    "'H2_3-21G_singlet'        :'$H_{2}$ 3-21G',\n",
    "'H1-F1_3-21G_singlet'     :'$HF$ 3-21G',\n",
    "'F2_STO-3G_singlet'       :'$F_{2}$',\n",
    "'H1-Cl1_STO-3G_singlet'   :'$HCl$',\n",
    "'H1-He1_3-21G_singlet_1+' :'$HeH^{+}$',\n",
    "'H2-Mg1_STO-3G_singlet'   :'$MgH_{2}$',\n",
    "'C1-O1_STO-3G_singlet'    :'$CO$',\n",
    "'H1-Li1_STO-3G_singlet'   :'$LiH$ STO-3G',\n",
    "'N2_STO-3G_singlet'       :'$N_{2}$',\n",
    "'H1-Na1_STO-3G_singlet'   :'$NaH$',\n",
    "'H2-O1_STO-3G_singlet'    :'$H_{2}O$',\n",
    "'H3_STO-3G_singlet_1+'    :'$H_{3}^{+}$ STO-3G',\n",
    "'H1-Li1-O1_STO-3G_singlet':'$LiOH$ STO-3G',\n",
    "'H1-Li1_3-21G_singlet'    :'$LiH$ 3-21G',\n",
    "'H2_6-31G_singlet'        :'$H_{2}$ 6-31G',\n",
    "'H4-N1_STO-3G_singlet_1+' :'$NH_{4}^{+}$',\n",
    "'H1-F1_STO-3G_singlet'    :'$HF$ STO-3G'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# How to access result data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1. `cs_vqe` CS-VQE model used and all Hamiltonian data\n",
    "    - `R_seq_rot` dictionary of sequence of rotations operator $R_{S}$ used in CS-VQE\n",
    "    - `R_LCU`  dictionary of LCU operator $R_{LCU}$ used in CS-VQE\n",
    "    - `cs_vqe_LCU` dictionary of contextual subspace Hamiltonians and associated ground state energies\n",
    "    - `cs_vqe_seqrot` dictionary of contextual subspace Hamiltonians and associated ground state energies\n",
    "    - `experimental_info` gives all details required for cs-vqe as per [link](https://github.com/wmkirby1/ContextualSubspaceVQE/blob/main/CS_VQE_how_to_use.ipynb).\n",
    "        - `noncon_H`\n",
    "        - `full_tapered_H`\n",
    "        - `gstate_noncon`\n",
    "        - `gstate_noncon_Energy`\n",
    "        - `fn_form_CSVQE`\n",
    "        - `n_qubits`\n",
    "        - `mol_key`\n",
    "        - `old_energy_diff`\n",
    "2. `measurement_reduction` gives the results for unitary partitioning measurement reduction applied ontop of CS-VQE\n",
    "    - `seq_rot` dictionary of contextual subspace Hamiltonians partitioned into anticommuting sets and associated ground state energies to perform unitary partitioning measurement reduction as a sequence of rotations\n",
    "    - `LCU` dictionary of contextual subspace Hamiltonians partitioned into anticommuting sets and associated ground state energies to perform unitary partitioning measurement reduction as a LCU\n",
    "3. `molecule` gives molecule name\n",
    "4. `H_full` dictionary of full Hamiltonian (no tapering)\n",
    "5. `H_tap` dictionary of tapered Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Be1_STO-3G_singlet',\n",
       " 'H1-F1_3-21G_singlet',\n",
       " 'H2_6-31G_singlet',\n",
       " 'H2_3-21G_singlet',\n",
       " 'H3-N1_STO-3G_singlet',\n",
       " 'H1-Li1_3-21G_singlet',\n",
       " 'H1-Na1_STO-3G_singlet',\n",
       " 'C1-O1_STO-3G_singlet',\n",
       " 'H2-O1_STO-3G_singlet',\n",
       " 'Mg1_STO-3G_singlet',\n",
       " 'H3_3-21G_singlet_1+',\n",
       " 'H4-N1_STO-3G_singlet_1+',\n",
       " 'H1-O1_STO-3G_singlet',\n",
       " 'H1-He1_3-21G_singlet_1+',\n",
       " 'H4-C1_STO-3G_singlet',\n",
       " 'H2-Mg1_STO-3G_singlet',\n",
       " 'H1-Li1-O1_STO-3G_singlet',\n",
       " 'F2_STO-3G_singlet',\n",
       " 'H1-Li1_STO-3G_singlet',\n",
       " 'O2_STO-3G_singlet',\n",
       " 'H1-F1_STO-3G_singlet',\n",
       " 'H2-S1_STO-3G_singlet',\n",
       " 'H2-Be1_STO-3G_singlet',\n",
       " 'N2_STO-3G_singlet',\n",
       " 'H3_STO-3G_singlet_1+',\n",
       " 'H1-Cl1_STO-3G_singlet']"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# list of molecules as keys\n",
    "list(results.keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# can change molecule name from list above\n",
    "mol_name = 'H2_3-21G_singlet'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['cs_vqe', 'measurement_reduction', 'molecule', 'H_full', 'H_tap']"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# top keys\n",
    "list(results[mol_name].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['experimental_info', 'R_seq_rot', 'R_LCU', 'cs_vqe_LCU', 'cs_vqe_seqrot']"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# cs-vqe keys\n",
    "list(results[mol_name]['cs_vqe'].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['seq_rot', 'LCU']"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# measurement reduction keys\n",
    "list(results[mol_name]['measurement_reduction'].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# code to generate figures in publication"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_n_terms_and_error(molecule_dict_results, \n",
    "                           dpi=200,\n",
    "                          include_legend=False,\n",
    "                          save_file = False):\n",
    "    \n",
    "    true_gs_energy = molecule_dict_results['cs_vqe']['experimental_info']['true_gs']\n",
    "\n",
    "    cs_vqe_seqrot_terms = []\n",
    "    cs_vqe_seqrot_energies =[]\n",
    "\n",
    "    cs_vqe_LCU_terms = []\n",
    "    cs_vqe_LCU_energies =[]\n",
    "\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_terms =[]\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_energies=[]\n",
    "\n",
    "    UP_LCU_ontop_CS_VQE_LCU_terms =[]\n",
    "    UP_LCU_ontop_CS_VQE_LCU_energies=[]\n",
    "    for ind_key in molecule_dict_results['cs_vqe']['cs_vqe_seqrot'].keys():\n",
    "\n",
    "        ##### CS-VQE only results\n",
    "        # seqrot\n",
    "        cs_vqe_seqrot_terms.append(len(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'][ind_key]['H']))\n",
    "        cs_vqe_seqrot_energies.append(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'][ind_key]['E'])\n",
    "\n",
    "        #LCU\n",
    "        cs_vqe_LCU_terms.append(len(molecule_dict_results['cs_vqe']['cs_vqe_LCU'][ind_key]['H']))\n",
    "        cs_vqe_LCU_energies.append(molecule_dict_results['cs_vqe']['cs_vqe_LCU'][ind_key]['E'])\n",
    "\n",
    "        #### Measurement reduction results\n",
    "        # seq rot\n",
    "        UP_SeqRot_ontop_CS_VQE_SeqRot_terms.append(len(molecule_dict_results['measurement_reduction']['seq_rot'][ind_key]['AC_sets']))\n",
    "        UP_SeqRot_ontop_CS_VQE_SeqRot_energies.append(molecule_dict_results['measurement_reduction']['seq_rot'][ind_key]['energy'])\n",
    "\n",
    "        # LCU\n",
    "        UP_LCU_ontop_CS_VQE_LCU_terms.append(len(molecule_dict_results['measurement_reduction']['LCU'][ind_key]['AC_sets']))\n",
    "        UP_LCU_ontop_CS_VQE_LCU_energies.append(molecule_dict_results['measurement_reduction']['LCU'][ind_key]['energy'])\n",
    "\n",
    "    n_qubits = np.array(list(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'].keys()))\n",
    "\n",
    "    # error cs vqe only\n",
    "    cs_vqe_LCU_errors = np.abs(np.array(cs_vqe_LCU_energies)- true_gs_energy)\n",
    "    cs_vqe_seq_errors = np.abs(np.array(cs_vqe_seqrot_energies)- true_gs_energy)\n",
    "\n",
    "    # error cs vqe with m_reduction\n",
    "    UP_LCU_ontop_CS_VQE_LCU_errors = np.abs(np.array(UP_LCU_ontop_CS_VQE_LCU_energies)- true_gs_energy)\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_errors = np.abs(np.array(UP_SeqRot_ontop_CS_VQE_SeqRot_energies)- true_gs_energy)\n",
    "\n",
    "    width = 0.2  # the width of the bars\n",
    "    offset = 0.1 # offset on x axis\n",
    "\n",
    "    fig, ax = plt.subplots(dpi=dpi)\n",
    "    rects1 = ax.bar(n_qubits - (offset+width), cs_vqe_seqrot_terms, width, label='$|H_{CSVQE}^{SeqRot}|$',color=\"g\")\n",
    "    rects2 = ax.bar(n_qubits - offset, cs_vqe_LCU_terms, width, label='$|H_{CSVQE}^{LCU}|$',color=\"darkblue\")\n",
    "    rects3 = ax.bar(n_qubits + offset, UP_SeqRot_ontop_CS_VQE_SeqRot_terms, width, label='$|H_{CSVQE}^{SeqRot}|$ + $UP_{SeqRot}$',color=\"crimson\")\n",
    "    rects4 = ax.bar(n_qubits + (offset+width), UP_LCU_ontop_CS_VQE_LCU_terms, width, label='$|H_{CSVQE}^{LCU}|$ + $UP_{LCU}$',color=\"darkorchid\")\n",
    "\n",
    "    ax.set_ylabel('Number of terms')\n",
    "    ax.set_xlabel('Number of qubits')\n",
    "\n",
    "\n",
    "    tapered_N_terms = len(molecule_dict_results['H_tap'])\n",
    "    tapered_N_qubits = len(list(molecule_dict_results['H_tap'].keys())[0])\n",
    "    rects5 = ax.bar(tapered_N_qubits + (offset+2*width), tapered_N_terms, width, label='$|H_{full}^{tapered}|$',color=\"darkorange\")\n",
    "\n",
    "\n",
    "    pre_tapered_N_terms = len(molecule_dict_results['H_full'])\n",
    "    pre_tapered_N_qubits = len(list(molecule_dict_results['H_full'].keys())[0])\n",
    "    rects6 = ax.bar(pre_tapered_N_qubits, pre_tapered_N_terms, width, label='$|H_{full}|$',color=\"darkgrey\")\n",
    "\n",
    "    ####  second y axis!    \n",
    "    ax2=ax.twinx()\n",
    "    # make a plot with different y-axis using second axis object\n",
    "    ax2.plot(n_qubits - (offset+width),cs_vqe_seq_errors,color=\"lightgreen\",marker=\"d\", label='$|H_{CSVQE}^{SeqRot}|$ error')\n",
    "    ax2.plot(n_qubits - offset,cs_vqe_LCU_errors,color=\"aqua\",marker=\"x\", linestyle='', label='$|H_{CSVQE}^{LCU}|$ error')\n",
    "    ax2.plot(n_qubits + offset,UP_SeqRot_ontop_CS_VQE_SeqRot_errors,color=\"lightcoral\",marker=\"+\", linestyle='', markersize=8, label='$|H_{CSVQE}^{SeqRot}|$ + $UP_{SeqRot}$ error')\n",
    "    ax2.plot(n_qubits + (offset+width),UP_LCU_ontop_CS_VQE_LCU_errors,color=\"violet\",marker=\"1\", linestyle='', label='$|H_{CSVQE}^{LCU}|$ + $UP_{LCU}$ error', markersize=9)\n",
    "    ax2.set_ylabel(\"$\\Delta E $\",color=\"black\",fontsize=14)\n",
    "\n",
    "    ax2.axhline(y=1.6e-3, color='black', linestyle='-', label='chemical accuracy')\n",
    "\n",
    "    # change left and right y axis (as want error on LHS as more important!)\n",
    "    ax.yaxis.tick_right()\n",
    "    ax.yaxis.set_label_position(\"right\")\n",
    "    ax2.yaxis.tick_left()\n",
    "    ax2.yaxis.set_label_position(\"left\")\n",
    "\n",
    "    ax.set_title(covert_name[molecule_dict_results['molecule']])\n",
    "    ax.set_xticks(np.array([i for i in range(pre_tapered_N_qubits+1)]) )\n",
    "    ax.set_xticklabels(np.array([i for i in range(pre_tapered_N_qubits+1)]) )\n",
    "    fig.tight_layout()\n",
    "    \n",
    "    if include_legend:\n",
    "        ax.legend(loc='upper center', bbox_to_anchor=(0.1, -0.15),\n",
    "              fancybox=True, shadow=True)#), ncol=5)\n",
    "        ax2.legend(loc='upper center', bbox_to_anchor=(0.8, -0.15),\n",
    "              fancybox=True, shadow=True)#), ncol=5)\n",
    "    \n",
    "    if save_file:\n",
    "        cw_dir  = os.getcwd()\n",
    "        figures_dir = os.path.join(cw_dir, 'figures')\n",
    "        if not os.path.isdir(figures_dir):\n",
    "            # make figure dir\n",
    "            os.mkdir(figures_dir)\n",
    "        \n",
    "        mol_name= molecule_dict_results['molecule']\n",
    "        file_name= mol_name +'.png'\n",
    "        file_output_path = os.path.join(figures_dir, file_name)\n",
    "        fig.savefig(file_output_path,\n",
    "                format='png',\n",
    "                dpi=dpi, bbox_inches='tight')\n",
    "        plt.close()\n",
    "    else:\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "molecule = 'H2_3-21G_singlet' #<-- change this\n",
    "\n",
    "\n",
    "plot_n_terms_and_error(results[molecule], \n",
    "                       dpi=300,\n",
    "                       include_legend=True,\n",
    "                       save_file = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot all figures\n",
    "for molecule in results.keys():\n",
    "    plot_n_terms_and_error(results[molecule], \n",
    "                           dpi=300,\n",
    "                           include_legend=False,\n",
    "                          save_file = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "order = ['H2-Be1_STO-3G_singlet',\n",
    "         'Mg1_STO-3G_singlet',\n",
    "         'H3_3-21G_singlet_1+',\n",
    "         'O2_STO-3G_singlet',\n",
    "         'H1-O1_STO-3G_singlet',\n",
    "         'H4-C1_STO-3G_singlet',\n",
    "         'Be1_STO-3G_singlet',\n",
    "         'H3-N1_STO-3G_singlet',\n",
    "         'H2-S1_STO-3G_singlet',\n",
    "         'H2_3-21G_singlet',\n",
    "         'H1-F1_3-21G_singlet',\n",
    "         'F2_STO-3G_singlet',\n",
    "         'H1-Cl1_STO-3G_singlet',\n",
    "         'H1-He1_3-21G_singlet_1+',\n",
    "         'H2-Mg1_STO-3G_singlet',\n",
    "         'C1-O1_STO-3G_singlet',\n",
    "         'H1-Li1_STO-3G_singlet',\n",
    "         'N2_STO-3G_singlet',\n",
    "         'H1-Na1_STO-3G_singlet',\n",
    "         'H2-O1_STO-3G_singlet',\n",
    "         'H3_STO-3G_singlet_1+',\n",
    "         'H1-Li1-O1_STO-3G_singlet',\n",
    "         'H1-Li1_3-21G_singlet',\n",
    "         'H2_6-31G_singlet',\n",
    "         'H4-N1_STO-3G_singlet_1+',\n",
    "         'H1-F1_STO-3G_singlet']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {'molecule': [], \n",
    "        '$H_{CSVQE+LCU}$':[],\n",
    "        '$H_{CSVQE+SeqRot}$':[],\n",
    "        '$H_{CSVQE+LCU} + UP^{(LCU)}$':[],\n",
    "        '$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$':[],\n",
    "        '$H_{tapered}$':[],\n",
    "        '$H_{full}$':[],\n",
    "       }\n",
    "\n",
    "\n",
    "\n",
    "for mol_name in order: #results.keys():\n",
    "    \n",
    "    True_gs_energy = results[mol_name]['cs_vqe']['experimental_info']['true_gs']\n",
    "    \n",
    "    # cs_vqe_seqrot (no M reduction)\n",
    "    for ind in sorted(results[mol_name]['cs_vqe']['cs_vqe_seqrot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['cs_vqe']['cs_vqe_seqrot'][ind]['E']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # cs_vqe_LCU (no M reduction)\n",
    "    for ind in sorted(results[mol_name]['cs_vqe']['cs_vqe_LCU'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['cs_vqe']['cs_vqe_LCU'][ind]['E']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            LCU_csvqe_ind = deepcopy(ind)\n",
    "            break\n",
    "            \n",
    "    # cs_vqe_seqrot with seqrot M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['seq_rot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['seq_rot'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_seqrot_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # cs_vqe_LCU with LCU M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['LCU'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['LCU'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            LCU_csvqe_LCU_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    if not (seqrot_csvqe_ind==LCU_csvqe_ind==seqrot_csvqe_seqrot_red_ind==LCU_csvqe_LCU_red_ind):\n",
    "        raise ValueError('different result for different methods! Something likely wrong')\n",
    "    \n",
    "    \n",
    "    data['molecule'].append(covert_name[mol_name])\n",
    "    \n",
    "    # no tapering\n",
    "    no_tap = (len(list(results[mol_name]['H_full'].keys())[0]), len(results[mol_name]['H_full']))\n",
    "    data['$H_{full}$'].append(no_tap)\n",
    "    \n",
    "    # tapered\n",
    "    tap = (len(list(results[mol_name]['H_tap'].keys())[0]), len(results[mol_name]['H_tap']))\n",
    "    data['$H_{tapered}$'].append(tap)\n",
    "    \n",
    "    ### CS-VQE Hamiltonians that reach chemical accuracy\n",
    "    \n",
    "    # CS_VQE only\n",
    "    cs_vqe_seqrot = (len(list(results[mol_name]['cs_vqe']['cs_vqe_seqrot'][seqrot_csvqe_ind]['H'].keys())[0]),\n",
    "                     len(results[mol_name]['cs_vqe']['cs_vqe_seqrot'][seqrot_csvqe_ind]['H']))\n",
    "    data['$H_{CSVQE+SeqRot}$'].append(cs_vqe_seqrot)\n",
    "    \n",
    "    cs_vqe_LCU = (len(list(results[mol_name]['cs_vqe']['cs_vqe_LCU'][LCU_csvqe_ind]['H'].keys())[0]),\n",
    "                 len(results[mol_name]['cs_vqe']['cs_vqe_LCU'][LCU_csvqe_ind]['H']))\n",
    "    data['$H_{CSVQE+LCU}$'].append(cs_vqe_LCU)\n",
    "    \n",
    "    # CS_VQE + UP\n",
    "    cs_vqe_UP_seqrot = (len(list(results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets'][0].keys())[0]),\n",
    "                        len(results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets']))\n",
    "    data['$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$'].append(cs_vqe_UP_seqrot)\n",
    "    \n",
    "    cs_vqe_UP_LCU = (len(list(results[mol_name]['measurement_reduction']['LCU'][LCU_csvqe_LCU_red_ind]['AC_sets'][0].keys())[0]),\n",
    "                        len(results[mol_name]['measurement_reduction']['LCU'][LCU_csvqe_LCU_red_ind]['AC_sets']))\n",
    "    data['$H_{CSVQE+LCU} + UP^{(LCU)}$'].append(cs_vqe_UP_LCU)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>molecule</th>\n",
       "      <th>$H_{CSVQE+LCU}$</th>\n",
       "      <th>$H_{CSVQE+SeqRot}$</th>\n",
       "      <th>$H_{CSVQE+LCU} + UP^{(LCU)}$</th>\n",
       "      <th>$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$</th>\n",
       "      <th>$H_{tapered}$</th>\n",
       "      <th>$H_{full}$</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>$BeH_{2}$</td>\n",
       "      <td>(7, 268)</td>\n",
       "      <td>(7, 268)</td>\n",
       "      <td>(7, 61)</td>\n",
       "      <td>(7, 61)</td>\n",
       "      <td>(9, 596)</td>\n",
       "      <td>(14, 666)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>$Mg$</td>\n",
       "      <td>(10, 675)</td>\n",
       "      <td>(10, 675)</td>\n",
       "      <td>(10, 114)</td>\n",
       "      <td>(10, 114)</td>\n",
       "      <td>(13, 1465)</td>\n",
       "      <td>(18, 3388)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>$H_{3}^{+}$ 3-21G</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(9, 115)</td>\n",
       "      <td>(9, 115)</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(12, 1501)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>$O_{2}$</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 157)</td>\n",
       "      <td>(11, 157)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2255)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>$OH$</td>\n",
       "      <td>(6, 231)</td>\n",
       "      <td>(6, 231)</td>\n",
       "      <td>(6, 62)</td>\n",
       "      <td>(6, 62)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>$CH_{4}$</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 203)</td>\n",
       "      <td>(12, 203)</td>\n",
       "      <td>(14, 2194)</td>\n",
       "      <td>(18, 5288)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>$Be$</td>\n",
       "      <td>(3, 20)</td>\n",
       "      <td>(3, 20)</td>\n",
       "      <td>(3, 9)</td>\n",
       "      <td>(3, 9)</td>\n",
       "      <td>(5, 102)</td>\n",
       "      <td>(10, 156)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>$NH_{3}$</td>\n",
       "      <td>(11, 1733)</td>\n",
       "      <td>(11, 1733)</td>\n",
       "      <td>(11, 200)</td>\n",
       "      <td>(11, 200)</td>\n",
       "      <td>(13, 3048)</td>\n",
       "      <td>(16, 4293)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>$H_{2}S$</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 92)</td>\n",
       "      <td>(7, 92)</td>\n",
       "      <td>(18, 6237)</td>\n",
       "      <td>(22, 6246)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>$H_{2}$ 3-21G</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(8, 185)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>$HF$ 3-21G</td>\n",
       "      <td>(17, 5530)</td>\n",
       "      <td>(17, 5530)</td>\n",
       "      <td>(17, 648)</td>\n",
       "      <td>(17, 648)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 13958)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>$F_{2}$</td>\n",
       "      <td>(9, 527)</td>\n",
       "      <td>(9, 527)</td>\n",
       "      <td>(9, 99)</td>\n",
       "      <td>(9, 99)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2367)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>$HCl$</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 8159)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>$HeH^{+}$</td>\n",
       "      <td>(5, 155)</td>\n",
       "      <td>(5, 155)</td>\n",
       "      <td>(5, 35)</td>\n",
       "      <td>(5, 35)</td>\n",
       "      <td>(6, 319)</td>\n",
       "      <td>(8, 361)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>$MgH_{2}$</td>\n",
       "      <td>(15, 2285)</td>\n",
       "      <td>(15, 2285)</td>\n",
       "      <td>(15, 289)</td>\n",
       "      <td>(15, 289)</td>\n",
       "      <td>(17, 3540)</td>\n",
       "      <td>(22, 4582)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>$CO$</td>\n",
       "      <td>(12, 1599)</td>\n",
       "      <td>(12, 1599)</td>\n",
       "      <td>(12, 241)</td>\n",
       "      <td>(12, 241)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 5475)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>$LiH$ STO-3G</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>$N_{2}$</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 153)</td>\n",
       "      <td>(11, 153)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2975)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>$NaH$</td>\n",
       "      <td>(14, 2722)</td>\n",
       "      <td>(14, 2722)</td>\n",
       "      <td>(14, 375)</td>\n",
       "      <td>(14, 375)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 5851)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>$H_{2}O$</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 73)</td>\n",
       "      <td>(7, 73)</td>\n",
       "      <td>(10, 1035)</td>\n",
       "      <td>(14, 1086)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>$H_{3}^{+}$ STO-3G</td>\n",
       "      <td>(1, 3)</td>\n",
       "      <td>(1, 3)</td>\n",
       "      <td>(1, 2)</td>\n",
       "      <td>(1, 2)</td>\n",
       "      <td>(3, 34)</td>\n",
       "      <td>(6, 78)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>$LiOH$ STO-3G</td>\n",
       "      <td>(13, 2104)</td>\n",
       "      <td>(13, 2104)</td>\n",
       "      <td>(13, 296)</td>\n",
       "      <td>(13, 296)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 8758)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>$LiH$ 3-21G</td>\n",
       "      <td>(13, 2732)</td>\n",
       "      <td>(13, 2732)</td>\n",
       "      <td>(13, 375)</td>\n",
       "      <td>(13, 383)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 8758)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>$H_{2}$ 6-31G</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(8, 185)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>$NH_{4}^{+}$</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 176)</td>\n",
       "      <td>(12, 176)</td>\n",
       "      <td>(14, 2194)</td>\n",
       "      <td>(18, 6892)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>$HF$ STO-3G</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              molecule $H_{CSVQE+LCU}$ $H_{CSVQE+SeqRot}$  \\\n",
       "0            $BeH_{2}$        (7, 268)           (7, 268)   \n",
       "1                 $Mg$       (10, 675)          (10, 675)   \n",
       "2    $H_{3}^{+}$ 3-21G        (9, 914)           (9, 914)   \n",
       "3              $O_{2}$       (11, 815)          (11, 815)   \n",
       "4                 $OH$        (6, 231)           (6, 231)   \n",
       "5             $CH_{4}$      (12, 1359)         (12, 1359)   \n",
       "6                 $Be$         (3, 20)            (3, 20)   \n",
       "7             $NH_{3}$      (11, 1733)         (11, 1733)   \n",
       "8             $H_{2}S$        (7, 435)           (7, 435)   \n",
       "9        $H_{2}$ 3-21G        (5, 122)           (5, 122)   \n",
       "10          $HF$ 3-21G      (17, 5530)         (17, 5530)   \n",
       "11             $F_{2}$        (9, 527)           (9, 527)   \n",
       "12               $HCl$        (4, 100)           (4, 100)   \n",
       "13           $HeH^{+}$        (5, 155)           (5, 155)   \n",
       "14           $MgH_{2}$      (15, 2285)         (15, 2285)   \n",
       "15                $CO$      (12, 1599)         (12, 1599)   \n",
       "16        $LiH$ STO-3G        (4, 100)           (4, 100)   \n",
       "17             $N_{2}$       (11, 815)          (11, 815)   \n",
       "18               $NaH$      (14, 2722)         (14, 2722)   \n",
       "19            $H_{2}O$        (7, 435)           (7, 435)   \n",
       "20  $H_{3}^{+}$ STO-3G          (1, 3)             (1, 3)   \n",
       "21       $LiOH$ STO-3G      (13, 2104)         (13, 2104)   \n",
       "22         $LiH$ 3-21G      (13, 2732)         (13, 2732)   \n",
       "23       $H_{2}$ 6-31G        (5, 122)           (5, 122)   \n",
       "24        $NH_{4}^{+}$      (12, 1359)         (12, 1359)   \n",
       "25         $HF$ STO-3G        (4, 100)           (4, 100)   \n",
       "\n",
       "   $H_{CSVQE+LCU} + UP^{(LCU)}$ $H_{CSVQE+SeqRot} + UP^{(SeqRot)}$  \\\n",
       "0                       (7, 61)                            (7, 61)   \n",
       "1                     (10, 114)                          (10, 114)   \n",
       "2                      (9, 115)                           (9, 115)   \n",
       "3                     (11, 157)                          (11, 157)   \n",
       "4                       (6, 62)                            (6, 62)   \n",
       "5                     (12, 203)                          (12, 203)   \n",
       "6                        (3, 9)                             (3, 9)   \n",
       "7                     (11, 200)                          (11, 200)   \n",
       "8                       (7, 92)                            (7, 92)   \n",
       "9                       (5, 27)                            (5, 27)   \n",
       "10                    (17, 648)                          (17, 648)   \n",
       "11                      (9, 99)                            (9, 99)   \n",
       "12                      (4, 35)                            (4, 35)   \n",
       "13                      (5, 35)                            (5, 35)   \n",
       "14                    (15, 289)                          (15, 289)   \n",
       "15                    (12, 241)                          (12, 241)   \n",
       "16                      (4, 35)                            (4, 35)   \n",
       "17                    (11, 153)                          (11, 153)   \n",
       "18                    (14, 375)                          (14, 375)   \n",
       "19                      (7, 73)                            (7, 73)   \n",
       "20                       (1, 2)                             (1, 2)   \n",
       "21                    (13, 296)                          (13, 296)   \n",
       "22                    (13, 375)                          (13, 383)   \n",
       "23                      (5, 27)                            (5, 27)   \n",
       "24                    (12, 176)                          (12, 176)   \n",
       "25                      (4, 35)                            (4, 35)   \n",
       "\n",
       "   $H_{tapered}$   $H_{full}$  \n",
       "0       (9, 596)    (14, 666)  \n",
       "1     (13, 1465)   (18, 3388)  \n",
       "2       (9, 914)   (12, 1501)  \n",
       "3     (15, 2229)   (20, 2255)  \n",
       "4       (8, 558)    (12, 631)  \n",
       "5     (14, 2194)   (18, 5288)  \n",
       "6       (5, 102)    (10, 156)  \n",
       "7     (13, 3048)   (16, 4293)  \n",
       "8     (18, 6237)   (22, 6246)  \n",
       "9       (5, 122)     (8, 185)  \n",
       "10    (18, 6852)  (22, 13958)  \n",
       "11    (15, 2229)   (20, 2367)  \n",
       "12    (16, 4409)   (20, 8159)  \n",
       "13      (6, 319)     (8, 361)  \n",
       "14    (17, 3540)   (22, 4582)  \n",
       "15    (16, 4409)   (20, 5475)  \n",
       "16      (8, 558)    (12, 631)  \n",
       "17    (15, 2229)   (20, 2975)  \n",
       "18    (16, 4409)   (20, 5851)  \n",
       "19    (10, 1035)   (14, 1086)  \n",
       "20       (3, 34)      (6, 78)  \n",
       "21    (18, 6852)   (22, 8758)  \n",
       "22    (18, 6852)   (22, 8758)  \n",
       "23      (5, 122)     (8, 185)  \n",
       "24    (14, 2194)   (18, 6892)  \n",
       "25      (8, 558)    (12, 631)  "
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(data=data)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plotting summary data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_points = len(data['molecule'])\n",
    "\n",
    "\n",
    "x_data = []\n",
    "Y_data_nqubits = np.zeros((data_points, 4))\n",
    "Y_data_Nterms = np.zeros((data_points, 4))\n",
    "for i in range(data_points):\n",
    "    mol = data['molecule'][i]\n",
    "    cs_vqe_NQ, cs_vqe_Nterms       = data['$H_{CSVQE+SeqRot}$'][i]\n",
    "    cs_vqe_up_NQ, cs_vqe_up_Nterms = data['$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$'][i]\n",
    "    tapered_NQ, tapered_Nterms     = data['$H_{tapered}$'][i]\n",
    "    full_NQ, full_Nterms           = data['$H_{full}$'][i]\n",
    "    \n",
    "    if cs_vqe_NQ!= cs_vqe_up_NQ:\n",
    "        raise ValuError('error')\n",
    "    \n",
    "    Y_data_nqubits[i] = [cs_vqe_NQ, cs_vqe_up_NQ, tapered_NQ, full_NQ]\n",
    "    Y_data_Nterms[i] = [cs_vqe_Nterms, cs_vqe_up_Nterms, tapered_Nterms, full_Nterms]\n",
    "    \n",
    "    x_data.append(mol)\n",
    "\n",
    "\n",
    "x_data = np.array(x_data)\n",
    "    \n",
    "## order by H size!\n",
    "order_by_H_size = np.argsort(Y_data_Nterms[:,3])\n",
    "x_data = x_data[order_by_H_size]\n",
    "Y_data_nqubits = Y_data_nqubits[order_by_H_size]\n",
    "Y_data_Nterms = Y_data_Nterms[order_by_H_size]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "dpi=200\n",
    "\n",
    "first_no = 6\n",
    "interval = 13- first_no\n",
    "\n",
    "ind_2x = np.arange(13- first_no)\n",
    "# use half of data!\n",
    "ind1 = np.arange(first_no)  # the x locations for each molecule\n",
    "ind2 = np.arange(first_no, first_no+interval) \n",
    "ind3 = np.arange(first_no+interval,2*first_no+interval)  \n",
    "ind4 = np.arange(2*first_no+interval,2*first_no+2*interval) \n",
    "\n",
    "width = 0.6 # the width of the bars\n",
    "\n",
    "\n",
    "fig, axis = plt.subplots(2, 2, dpi=300) #, sharey=True)\n",
    "\n",
    "ax1 = axis[0,0]\n",
    "ax2 = axis[0,1]\n",
    "ax3 = axis[1,0]\n",
    "ax4 = axis[1,1]\n",
    "\n",
    "rects1 = ax1.bar(ind1 - width/2, Y_data_Nterms[ind1,0], width/4, label='$H_{CSVQE}$')\n",
    "rects2 = ax1.bar(ind1 - width/4, Y_data_Nterms[ind1,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects3 = ax1.bar(ind1,           Y_data_Nterms[ind1,2], width/4, label='$H_{tapered}$')\n",
    "rects4 = ax1.bar(ind1 + width/4, Y_data_Nterms[ind1,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects5 = ax2.bar(ind_2x - width/2, Y_data_Nterms[ind2,0], width/4, label='$H_{CSVQE}$')\n",
    "rects6 = ax2.bar(ind_2x - width/4, Y_data_Nterms[ind2,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects7 = ax2.bar(ind_2x,           Y_data_Nterms[ind2,2], width/4, label='$H_{tapered}$')\n",
    "rects8 = ax2.bar(ind_2x + width/4, Y_data_Nterms[ind2,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects9 = ax3.bar(ind1 - width/2,  Y_data_Nterms[ind3,0], width/4, label='$H_{CSVQE}$')\n",
    "rects10 = ax3.bar(ind1 - width/4, Y_data_Nterms[ind3,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects11 = ax3.bar(ind1,           Y_data_Nterms[ind3,2], width/4, label='$H_{tapered}$')\n",
    "rects12 = ax3.bar(ind1 + width/4, Y_data_Nterms[ind3,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects13 = ax4.bar(ind_2x - width/2, Y_data_Nterms[ind4,0], width/4, label='$H_{CSVQE}$')\n",
    "rects14 = ax4.bar(ind_2x - width/4, Y_data_Nterms[ind4,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects15 = ax4.bar(ind_2x,           Y_data_Nterms[ind4,2], width/4, label='$H_{tapered}$')\n",
    "rects16 = ax4.bar(ind_2x + width/4, Y_data_Nterms[ind4,3], width/4, label='$H_{full}$')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax1.set_ylabel('$|H|$')\n",
    "ax1.set_xticks(ind1)\n",
    "ax1.set_xticklabels(x_data[ind1], rotation=290)\n",
    "# ax1.legend()\n",
    "ax1.legend(fontsize=5)\n",
    "ax1.set_yticks(np.arange(0,1_200, 400))\n",
    "\n",
    "# ax2.set_ylabel('$|H|$')\n",
    "ax2.set_xticks(ind_2x)\n",
    "ax2.set_xticklabels(x_data[ind2], rotation=290)\n",
    "# ax2.legend()\n",
    "ax2.set_yticks(np.arange(0,3_000, 1_250))\n",
    "\n",
    "ax3.set_ylabel('$|H|$')\n",
    "ax3.set_xticks(ind1)\n",
    "ax3.set_xticklabels(x_data[ind3], rotation=290)\n",
    "# ax3.legend()\n",
    "ax3.set_yticks(np.arange(0, 9_000, 3_000))\n",
    "\n",
    "# ax4.set_ylabel('$|H|$')\n",
    "ax4.set_xticks(ind_2x)\n",
    "ax4.set_xticklabels(x_data[ind4], rotation=290)\n",
    "# ax4.legend()\n",
    "ax4.set_yticks(np.arange(0, 20_000, 5_000))\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "# plt.xticks(rotation=300)\n",
    "plt.show()\n",
    "\n",
    "## save file\n",
    "cw_dir  = os.getcwd()\n",
    "figures_dir = os.path.join(cw_dir, 'summary_figures')\n",
    "if not os.path.isdir(figures_dir):\n",
    "    # make figure dir\n",
    "    os.mkdir(figures_dir)\n",
    "\n",
    "file_name='terms_figure.png'\n",
    "file_output_path = os.path.join(figures_dir, file_name)\n",
    "fig.savefig(file_output_path,\n",
    "        format='png',\n",
    "        dpi=dpi, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABuoAAASVCAYAAABKGogKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAC4jAAAuIwF4pT92AAEAAElEQVR4nOzdeZgdVZn48e/p7AshkBACYQ8RwhoSFhUFFEXBBRREFBdkGUTEZVRcQAHRAdFhFP05OuIAo6IgLsMoCjLKICJrQkhiMGxhDwmQELN20nl/f5y66eqb7k7vt5fv53nu07fq1nJu162qU+c9S4oIJEmSJEmSJEmSJPWsulonQJIkSZIkSZIkSRqIDNRJkiRJkiRJkiRJNWCgTpIkSZIkSZIkSaoBA3WSJEmSJEmSJElSDRiokyRJkiRJkiRJkmrAQJ0kSZIkSZIkSZJUAwbqJEmSJEmSJEmSpBowUCdJkiRJkiRJkiTVgIE6SZIkSZIkSZIkqQYM1EmSJEmSJEmSJEk1YKBOkiRJkiRJkiRJqgEDdZIkSZIkSZIkSVINGKiTJEmSJEmSJEmSasBAnSRJkiRJkiRJklQDBuokSZIkSZIkSZKkGjBQJ0mSJEmSJEmSJNWAgTpJkiRJkiRJkiSpBgzUSZIkSZIkSZIkSTVgoE6SJEmSJEmSJEmqAQN1kiRJkiRJkiRJUg0YqJMkSZIkSZIkSZJqwECdJEmSJEmSJEmSVAMG6iRJkiRJkiRJkqQaMFAnSZIkSZIkSZIk1YCBOkmSJEmSJEmSJKkGDNRJkiRJkiRJkiRJNWCgTpIkSZIkSZIkSaoBA3WSJEmSJEmSJElSDRiokyRJkiRJkiRJkmpgcK0TMFCllAYBuwN7AdsDWwJrgaXAo8B9EbGyi/c5BDgU2AnYDlgBPAvMioiFXbkvSZIkSZIkSZIktS5FRK3TMGCklHYC3gm8AXgtMKaVxRuAPwDfiYjfdnK/2wAXAe8Gtm5hsTuByyPiF53ZV1dKKW0JHF6a9RRQX6PkSJIkSZIkSZKk/mcosGNp+v8i4uWe2rmBuh6SUroWeE8HV/8NcHpEPN+B/R4NXA1MaOMqPwHO7OrWfB2RUno78N+1TockSZIkSZIkSRowjo2IG3tqZ3Z92XNe0cL8Z4CHgefJx2M3YH+ajh/4VuD2lNLhEbGorTtMKR0B/JocDa4IYCbwGDAWOAAYX/r8ZGBMSum4iNjQ1n1JkiRJkiRJkiSpfeo2v4i6wSzgHGD3iNghIl4XESdFxAkRMZ08htx/VK3zCuDnKaXUlh2klHYAfknTIN1fgL0j4sCIODEijgJ2AD4OrCst9zbgKx36ZpIkSZIkSZIkSWoTu77sISmle8mt5i6MiPvauM5HgP9XNfs9EfGzNqz7Q+DU0qw7gSMjYk0Lyx8H/Ko0ay2wR0Q80Za0doeU0gHk1n8A/PrXv2b33XevVXIkSZIkSZIkSVI/88gjj3DccceVZ02PiFk9tX+7vuw574qIhe1ZISK+m1J6PXB8afb7gVYDdSmlKcAHS7PqgVNaCtIV+/p1Suma0nrDgAtoGuzrafXlid1335299967VmmRJEmSJEmSJEn9X/3mF+k6dn3ZQ9obpCupblH3ujas815gUGn6lxHxcBvW+1rV9IkppeFtWE+SJEmSJEmSJEntZKCu96tuXjkipTR2M+u8o2r6qrbsKCLmA3eXZo0CjmrLupIkSZIkSZIkSWofA3W93/pm5g1taeGU0kRg/6r1/9KO/d1WNX10O9aVJEmSJEmSJElSGzlGXe+3e9X0euCFVpbfp2r6wYhY2Y793Vk13ecGhYsIIoINGzbUOinqg+rq6kgpkVKqdVIkSZIkSZIkSf2cgbre74Sq6fsiorUI1F5V04+0c3+PbmZ7vVZ9fT3Lli1j2bJlNDQ01Do56sMGDRrE2LFjGTt2LEOHttiAVZIkSZIkSZKkTjFQ14ullEYDp1XN/tVmVqtugfdkO3f7RNX0uJTSVhGxtJ3b6VFr1qxh4cKFREStk6J+oKGhgRdffJGXXnqJXXbZheHDh9c6SZIkSZIkSZKkfshAXe92CTCxNL0MuHIz64ytml7cnh1GxIqU0hqgHJnYEuhUoC6lNAHYpp2rTW7LQg0NDTz99NMG6dTlIoKnn36aXXfdlUGDBtU6OZIkSZIkSZKkfsZAXS+VUnoH8NGq2edFxEubWXV01fTqDux+NU0DdVt0YBvVPgJc0AXb2cTSpUtZt25dd2xaYt26dSxdupTx48fXOimSJEmSJEmSpH7GQF0vlFLaH/ivqtm3AP/ehtWrA3VrOpCE1cBWrWyzV1m5cmWT6SFDhjBp0iSGDBlSoxSpL1u3bh3PPPNMk+DvypUrDdRJkiRJkiSpz5q/59ROb2PqQ/O7ICXqDI9j/2SgrpdJKe0E/JamwbEngPdFx/p27Kl1aiIiWL26aaPBbbfdlhEjRtQoRerrBg8ezIQJE3jmmWc2zlu9ejURQUqphimTJEmSJEmSJPU3Bup6kWIctz8Ak0qzFwFvjIglbdzMiqrpjkSsqtep3mZHfBf4eTvXmQz8d2sLbNiwYZOx6YYPH97C0lLbVAd6I4INGzY4Tp0kSZIkSZIkqUsZqOslUkpbA7cCryjNfgF4Q0Q83I5N9cpAXUQsBha3Z522tF5qrpGhrZ7UWc39hjrWoFWSJEmSJEmSpJbV1ToBgpTSluQx6PYtzV5Kbkk3r52be7lqept2pmU0mwbqlrUzDZIkSZIkSZIkSdoMA3U1llLaAvg9MKM0eznw5oh4oAObrG59t3M7169e/qWIWNqBdEiSJEmSJEmSJKkVBupqKKU0CrgJeGVp9grg6Ii4p4ObnV81vXs719+tavpvHUyHJEmSJEmSJEmSWmGgrkZSSiOA3wCvKc1eBbwlIu7sxKbnVk3vl1Ia2Y71D93M9iRJkiRJkiRJktQFDNTVQEppOHAjcERp9hrg7RFxe2e2HRHPAQ+WZg2maTBwc46omv5dZ9IjSZIkSZIkSZKk5hmo62EppaHAL4E3lGavBY6LiP/tot38qmr6Q21M257AIaVZK4FbuihNqqGPfvSjpJS4+OKLW1xmxYoV1NXVMWTIENauXduDqZMkSZIkSZIkaWAaXOsEDCQppcHA9cDRpdnrgBMi4uYu3NVPgPOBQcX0O1NKUyLi4c2s99mq6esjYk0Xpqvmdvncb2udhM1aeOlbunybs2fPBmCfffZpcZl58+YREeyxxx4MGzasy9MgSZIkSZIkSZKaskVdD0kpDSIH0I4tzV4PvDsiftOV+yoCcteUZg0Fri663GwpfccCp5Rm1QMXdWW6VBsRwYMP5t5QWwvUzZkzB4Bp06b1RLIkSZIkSZIkSRrwbFHXc/4TOLFq3heAWSmlXdq5rUVtaOl2AfAOYKti+tXArSml0yPiocpCKaVhwD8B/1q1/r9GxBPtTJd6occff5zly5czYsQIJk+e3OJyc+fOBWD//ffvqaRJkiRJkiRJkjSgGajrOR9oZt5lxau9Xgfc1toCEfF0SumdwM3kFnUAhwJ/SyndDzwGbAlMB7apWv03wBc7kC71QpVuL6dOnUpdXcuNaG1RJ0mSJEmSJElSzzJQ149FxG0ppXcAV9MYjEvAgcWrOT8FzoiIhu5PoXpCW8anA1vUSZIkSZIkSZLU0xyjrp+LiJuAfYDvAUtbWfQu4ISIeG9ErOyRxKlHtCVQt2TJEhYvXsx2223HhAkTeippkiRJkiRJkiQNaLao6yERkWq478XAWSmlj5O7v9wZmAisBJ4BZkXE47VKn7rXAw88AMC5557Lueee2+qytqaTJEmSJEmSJKnnGKgbQCKiHvhTrdOhnrN8+XIWLlwIwMEHH0xKzceLn3rqKZ599lnHp5MkSZIkSZIkqQfZ9aXUj1W6vZw4cSJ33303d911V7OvI444Ami+Rd0TTzzB2WefzZQpUxg5ciQTJkzg8MMP50c/+hENDXkow5deeonzzz+fffbZh9GjRzN27FimTZvG5ZdfvnE7hx56KB/4wAeaTeeiRYvYcsstOf/88zfOe/rppznnnHOYPHkyw4cPZ9y4cbzjHe9gzpw5TdZ9//vfT0qp2dcLL7zQqf+fJEmSJEmSJEndyUCd1I9VAnXTp09vdbmZM2cCbNKi7ne/+x177bUXjzzyCFdccQXz5s3j1ltv5U1vehOf+tSnqK+v54UXXmDGjBn86U9/4hvf+AZz587l1ltv5UMf+hCDBzc22p02bdrG9FT79Kc/zbhx4zjvvPMAuPnmm5k6dSpPPvkk3//+95k/fz6//vWvWbZsGa961auaBOvuvfdezjjjDJ577rkmr0WLFjF+/Ph2/88kSZIkSZIkSeopdn0p9WOV8elmzJjR4jIrV65kwYIFjBgxgilTpmycP2/ePI4//nhOPfVUvv3tbzfpNnO//fbjzDPPZMSIEVx++eU888wzzJ49mzFjxgCwyy67cOCBBzbZz7Rp07jyyitZt24dQ4YM2Tj/9ttv5yc/+Qk33XQTI0aMYPbs2Rx33HGcc845XHbZZRuX23XXXbnxxhvZfffd+cpXvsJ1113H8uXLWbBgAeeddx4TJ07s1P9KkiRJkiRJkqSeZos6qR9rS4u6WbNmsWHDBvbdd18GDRq0cf4nPvEJtttuO775zW82O7bduHHjAHjxxRcBeOSRR1pNy/777099fT0PPfTQxnnr16/n7LPP5vjjj+foo48G4KMf/Si77bYbl1566Sbb2GKLLTj44IM3tgC87777iAgOOuigVvctSZIkSZIkSVJvZKBO6qcaGhqYN28e0HqLukrQqzw+3RNPPMGtt97KOeec06T7yuacddZZTJkyhRkzZvCKV7yCM888k5tuummT5SqBwAcffHDjvCuuuIInnniCb33rWwAsWLCAO+64g49//OPU1TV/eVq1atXGFnn33HMPAAceeCCjR4/e+Bo7diyrV69uNd2SJEmSJEmSJNWagTqpn1qwYAGrV69m/Pjx7Ljjji0ud//99wNNx6e77777ADjkkEM2u58pU6Ywd+5c7r//fk4//XQeeugh3vKWt/Ce97ynyXKVrjUrgbrnnnuOCy+8kC9/+ctMmjSpSVqqu82sqK+vZ/bs2RvTeu+993LooYfywAMPbPIaMWLEZtMuSZIkSZIkSVItOUadBpSFl76l1knoMW3p9hKab1FXaY02evToNu0rpcT06dOZPn065557LqeeeipXXXUVV155JaNGjdq43LRp0zYG6j71qU8xefJkzjnnnI2f19fXAzB8+PBm9/OjH/2IF198kdNOOw3IgboTTzyR3XffvU3plCRJkiRJkiSpN+mXLepSSuNTSlvUOh1SLZ100klEBDfffHOry82ZM4eI4NBDD904b7/99gPgT3/6U7PrrFq1qtVtrlmzhjFjxmwScKsE6m677Tauu+46vve97zUZF6/SUu6Pf/zjJtt8+OGHOffccznllFM48sgjef7553nqqac2G4iUJEmSJEmSJKm36jct6lJKOwMXA28HtijmPQdcDXw1IhywSmqj/fbbj3e9612cd955bNiwgTe+8Y2MGjWKhx9+mF/84heMHj2ab3zjG3zgAx9g11135Y1vfCM77rgjS5Ys4cc//jE/+9nP+Pa3v90kCAe51d6zzz7L6aefzhlnnLFJ15r7778/J554Iueddx6DBw/m9a9/PfX19dxyyy1cfPHFHHPMMVx55ZVAbk0HsMMOO7Bo0aIm29liiy2atOSTJEmSJEmSJKk36rWBupTSB8mBN4B/ANMjYm0Ly+4H3AqMA1Lpo+2BzwPHpZSOiIgXujHJUr9y7bXX8oMf/IAf/vCHXHjhhTQ0NLD99ttz+OGH86EPfQiAgw46iBtuuIHvfe97LFu2jIkTJ3LAAQdw2223cdhhh22yzUqLuX/84x9ccsklze73xz/+MV//+tf51re+xcc+9jHWrVvHxIkTue666zjqqKM2LlcJ1B1++OHNbuPkk0/u7L9AkiRJkiRJkqRulSKi1mloVkrp98BRQADfi4izW1huMDAH2KOYVf2FKoG7P0fEpiX66rVSSnsDcyvTc+fOZe+9926yzPr163n44YebzJsyZQqDB/faGLTa6ec//znvec97uPHGGznmmGN6ZJ/+riRJkiRJktSfzN9zaqe3MfWh+V2QEnWGx7F7zJs3j3322ac8a5+ImNdT+++VY9SllOqA15Rm/aqVxT9ADtIFjUG6ucADVfNek1J6d9emVFJ3e9e73sXVV1/NggUL6K0VCyRJkiRJkiRJ6oje2jxkL2Bk8X4d8H+tLHta8TcBy4A3R8Q9sLFLzN8D2xbLnAVc19WJldS93ve+99U6CZIkSZIkSZIkdble2aIOmFz8DeDhiFjX3EIppYnAK2lsOfeVSpAOICIeBD5GDuIlcqu6rboz4ZIkSZIkSZIkSVJb9NZA3aTS+8dbWe4wGoNw64H/bGaZXwEvF+8TMK0L0idJkiRJkiRJkiR1Sm8N1I0uvV/eynKVcewC+GtELKteICIagFmlWbt3OnWSJEmSJEmSJElSJ/XWQN2QNi73qtL721pZblHp/Zh2p0aSJEmSJEmSJEnqYr01ULei9L7ZMeVSSqNo2o3lX1rZXkPp/bCOJ0uSJEmSJEmSJEnqGr01UPdC6f3UFpZ5AzCoeB/A3a1sb2zp/aqOJ0uSJEmSJEmSJEnqGr01UDe3+JuAnVNK+zSzzEnF3wDmRkRrY9lNKr1/sQvSJ0mSJEmSJEmSJHVKbw7UvUgOwgFcnlLaOG5dSuk1wAmlz3/X0oZSSoOBvUqzHu/apEqSJEmSJEmSJEnt1ysDdRHRAPyU3KIO4EjgwZTSZSmlq4Hfk9Ne+fxHrWzuIGBoaXpe16ZWkiRJkiRJkiRJar/BtU5AK74CvB8YU0zvAbyieJ/IrekC+EVE/K2V7RxX/A3gkYhY2vVJlSRJkiRJkiRJktqnV7aoA4iIxcDxwBoaA3MbPy7mPQqc1dI2Ukp1wImldW/rjrRKkiRJkiRJkiRJ7dVrA3UAEfFHYH/gOmAVOTiXyOPXfQd4ZUS82Mom3g7sTGMXmTd1X2olSZIkSZIkSZKktuvNXV8CEBGPAO8BSCmNL+a90MbVHwfeUZq+uWtTJ0mSJEmSJEmSJHVMrw/UlbUjQFdZfjYwu5uSI0mSJEmSJEmSJHVYr+76sj9LKe2WUnp3SunrKaXbUkrLU0pRei3sxLajk69duu6bqj+YOnUqH/7whzeZ/9BDD5FS4ve//z0A73//+0kpbXxNnDiRM844g1WrVvV0kiVJkiRJkiRJ6vV6bYu6lNIHSpM3RESHSvpTSqOA4yvTEfFfnU1bR6WUjgA+DxwIbF2rdEjtsXz5cv7+97/zmc98ZpPP7rnnHgAOPPBAAO69915OOeUULrnkEhoaGrj11ls57bTTmDBhAl/96ld7NN2SJEmSJEmSJPV2vblF3dXAVcVrfCe2M75qW7U0DTgKg3TqYR/96EdJKXHxxRe3uMyKFSuoq6tjyJAhrF27duP8++67j4jg4IMP3mSde+65h912243x48ezfPlyFixYwKte9SomTpzIpEmT+OAHP8i0adO49957u+V7SZIkSZIkSZLUl/XaFnWFBEQv3FZXWws8DUzuhm3fDZzUznWe7oZ09A4XblnrFGzehS93+SZnz85DNe6zzz4tLjNv3jwigj322INhw4ZtnH/PPfcwevRo9tprr03WueeeezjooIOAxoDe9OnTN37e0NDAs88+y9SpU7vqq0iSJEmSJEmS1G/09kBdf7QOmAfcB9xb/J0DHAr8qRv2tyYiFnbDdtVHRAQPPvgg0Hqgbs6cOQBMmzatyfx7772XGTNmUFfXtAFufX09s2fP5qSTchz4nnvuYfDgwey7774AvPTSS1xwwQUsXryYM888s6u+jiRJkiRJkiRJ/cZACNSl0vtat6i7BvheRKyp/iCl1MziUuc9/vjjLF++nBEjRjB5csuNNufOnQvA/vvv32T+Pffcw3ve855Nlp89ezb19fUbW9Tde++9NDQ0MG7cOCKCtWvXcuCBB/KHP/yB17zmNV34jSRJkiRJkiRJ6h8GQqBuVOn9qpqlAoiIpbXcvwamSreXU6dO3aRVXFlzLepefPFFnn766Y2t5Mp+//vfM3z4cA488EAgB+pOPvlkLrjgAoYMGcL222/PkCFDuvCbSJIkSZIkSZLUvwyEQN3epfcGyjTgtGV8Omi+RV19fT0Aq1Y1jXGvWLGC//zP/+S4445jxIgRPP/88zz11FMceeSR7L777l2ZfEmSJEmSJEmS+q1+HahLKY0BPllMBvBQDZMj1URbAnVLlixh8eLFbLfddkyYMGHj/O22244ZM2bw1a9+lQkTJjBlyhQee+wxLrnkEtasWcPXvvY1ILemAzjkkEO68ZtIkiRJkiRJktS/1DRQl1L6zzYu+o2U0op2bHoYsB1wEDCyNP/2dmxD6hceeOABAM4991zOPffcVpetHp8O4MYbb+Tzn/88Z599NsuWLWOnnXbiTW96E7/61a+YOHEikAN1Y8aMYc899+zy9EuSJEmSJEmS1F/VukXdKeSWbq1JwPEd3H4qbX8N8F8d3E5ftlNK6SrgYGB78ph9S4EXgFnk4OUNEfFS7ZKo7rJ8+XIWLlwIwMEHH0xKqdnlnnrqKZ599tkm49NVbL/99lxzzTWt7ueiiy7ioosu6mxyJUmSJEmSJEkaUGodqOtuQQ7WrQc+EhFP1Tg9tbBr8SqbULz2Ak4GLk8p/QD4YkS0p+Vim6WUJgDbtHO1yd2RloGk0u3lxIkTufvuu1tc7uSTT+baa69ttkWdJEmSJEmSJEnqHr0hUNd8E5/2L9OchcCfgCsiYnYHtzEQjAI+ARyTUnpnRMzrhn18BLigG7arVlQCddOnT291uZkzZwI026JOkiRJkiRJkiR1j1oH6qpbelUk4LHifQCHAU+3cZsBrAWWRcTaziWvT1sP3AHcCjxI/v/9AxgN7AS8FvgAuWVdxSuAW1NKr4yIJ3o2ueoOlfHpZsyY0eIyK1euZMGCBYwYMYIpU6b0UMokSZIkSZIktcW+1+zb6W1c3wXpUOd4HNWSulruPCKeaOG1sLJI8fepVpatfj0ZEc8P8CDd+cCkiHhdRHw1Iv4nImZFxCMR8UBE3BgRnwF2Bi6l6TiBE4FfppYGM1Of0pYWdbNmzWLDhg3su+++DBo0aJPPn3jiCc4++2ymTJnCyJEjmTBhAocffjg/+tGPaGhoAOCll17i/PPPZ5999mH06NGMHTuWadOmcfnll2/czqGHHsoHPvCBZtOwaNEittxyS84///yN855++mnOOeccJk+ezPDhwxk3bhzveMc7mDNnTpN13//+95NSavb1wgsvtP2fJUmSJEmSJElSD6tpoG4zniy91tc4LX1KEZxb3Ibl1kTE54Fzqj6aDryni5P1XWCfdr6O7eI0DCgNDQ3Mm5d7MW2tRV2l28vmxqf73e9+x1577cUjjzzCFVdcwbx587j11lt505vexKc+9Snq6+t54YUXmDFjBn/605/4xje+wdy5c7n11lv50Ic+xODBjY12p02btjFwWO3Tn/4048aN47zzzgPg5ptvZurUqTz55JN8//vfZ/78+fz6179m2bJlvOpVr2oSrLv33ns544wzeO6555q8Fi1axPjx49v/j5MkSZIkSZIkqYfUuuvLFkXELrVOw0AREf8vpXQU8PbS7I8A13bhPhYDmw0eltmor3MWLFjA6tWrGT9+PDvuuGOLy91///3ApuPTzZs3j+OPP55TTz2Vb3/7202Ox3777ceZZ57JiBEjuPzyy3nmmWeYPXs2Y8aMAWCXXXbhwAMPbLK9adOmceWVV7Ju3TqGDBmycf7tt9/OT37yE2666SZGjBjB7NmzOe644zjnnHO47LLLNi636667cuONN7L77rvzla98heuuu47ly5ezYMECzjvvPCZOnNjh/5UkSZIkSZIkSbXQm1vUqWddUjX9ypTS2FokRF2jLd1eQsst6j7xiU+w3Xbb8c1vfrPZoOm4ceMAePHFFwF45JFHWt3P/vvvT319PQ899NDGeevXr+fss8/m+OOP5+ijjwbgox/9KLvtthuXXnrpJtvYYostOPjggzem+b777iMiOOigg1rdtyRJkiRJkiRJvVGvbVGnHncPsBTYqpgeBOwF3FmzFHWHC1+udQp6zEknncRJJ5202eWqx3yDPC7drbfeyr/927816b6yOWeddRY333wzM2bMYMqUKbzuda/j2GOP5ZhjjmmyXGUMvAcffJB9980Dp15xxRU88cQT/P73vwdyK8A77riD73//+9TVNV+PYNWqVRtb5N1zzz0Am7TeGzx4MM899xwjRozY7PeXJEmSJEmSJKlWbFEnACJiA3k8wLJtapEW1d59990HwCGHHLLZZadMmcLcuXO5//77Of3003nooYd4y1vewnve03SYwxEjRjBlyhQefPBBAJ577jkuvPBCvvzlLzNp0iSgsRvO6sBbRX19PbNnz97YTee9997LoYceygMPPLDJyyCdJEmSJEmSJKm3q0mLupTSTtXzIuLJzS3TFar3oyZWV00b6RigVq/OP4XRo0e3afmUEtOnT2f69Omce+65nHrqqVx11VVceeWVjBo1auNy06ZN2xio+9SnPsXkyZM555xzNn5eX18PwPDhw5vdz49+9CNefPFFTjvtNCAH6k488UR233339n9JSZIkSZIkSZJqrFZdXy4EojQdbJqW6mW6QnP7UaPxVdMv1CQVqrn99tsPgD/96U8bu6ksW7VqFSNHjmxx/TVr1jBmzJhNAm7Tpk3jiiuu4LbbbuO6667jzjvvZNCgQU0+B/jjH//IXnvt1WTdhx9+mHPPPZdTTjmFI488kueff56nnnpqs2PwSZIkSZIkSZLUW9U6aJW6aBl1UkppPLBb1exna5EW1d5+++3Hu971Ls477zw2bNjAG9/4RkaNGsXDDz/ML37xC0aPHs03vvENPvCBD7Drrrvyxje+kR133JElS5bw4x//mJ/97Gd8+9vfbhKEA9h///159tlnOf300znjjDM26Vpz//3358QTT+S8885j8ODBvP71r6e+vp5bbrmFiy++mGOOOYYrr7wSyK3pAHbYYQcWLVrUZDtbbLFFk5Z8kiRJkiRJkiT1RrUO1Kn3OImmYxY+D8yvUVrUC1x77bX84Ac/4Ic//CEXXnghDQ0NbL/99hx++OF86EMfAuCggw7ihhtu4Hvf+x7Lli1j4sSJHHDAAdx2220cdthhm2yz0mLuH//4B5dcckmz+/3xj3/M17/+db71rW/xsY99jHXr1jFx4kSuu+46jjrqqI3LVQJ1hx9+eLPbOPnkkzv7L5AkSZIkSZIkqVvVKlB3TRctoy6QUtoWOL9q9v9ERFd3Pao+ZPDgwZx11lmcddZZLS5zzjnnNBljbnMmTpzI5n5WQ4YM4Qtf+AJf+MIXAPj5z3/Oe97zHtavX99kuYsuuoiLLrqozfuWJEmSJPU98/ec2ultTH3Iesi15nGUJKllNQnURcSHumIZNZVS2gN4RUT8TzvWmQj8D7BtaXY90HxzJ6mHvetd72Lt2rUsWLCAo48+mpTsDVeSJEmSJEmS1D/Y9WUPSyntQPP/94lV04NTSru0sJkVEfFCM/O3A25MKc0Bfgz8KiIebiEdWwAfJLek27bq469ExGMt7Fvqce973/tqnQRJkiRJkiRJkrqcgbqedwewcxuWmwQ83sJn1wCntLLuvsDXgK+llF4G5gIvAP8ARgM7AvvT/PH/j4i4uA3pkyRJkiRJkiRJUicYqOv/tgQObcNyK4FPRsQPujk9kiRJkiRJkiRJAupqnQB1qfnAvwB/AVa3cZ0FwBeAXQzSSZIkSZIkSZIk9Zw+26IupTQYGAdsDQSwFHgpItbVNGGbERG7dOO2nwfOA0gp1QFTgMnkbjTHAsPJAbylwHPAvRGxpLvSI0mSJEmSJEmSpJb1qUBdSmkaeWy21wD7AYOqFmlIKT1IHgfumoiY1aMJ7EUiYgPw9+IlSZIkSZIkSZKkXqZPBOpSSlOB75EDdACphUUHA9OBA4BzUkp3AB+OiPndn0pJkiRJkiRJkiSp7Xr9GHUppTOAmeQgXSVAF6UXLcxLwGuBmSml03smtZIkSZIkSZIkSVLb9OoWdSmlM4HvkoNulSBcJVi3BlgIvFxMbwnsQh6HDRoDdsOA76eUUkT8oPtTLUmSJEmSJEmSJG1erw3UFd1dXlFMVgJ0K4D/AK4FZkdEQ9U6g4D9gZOBM4DRpXW/nVK6PSIcs02SJEmSJEmSJEk115u7vvwGMKR4n4A/A1Mj4tMRMbM6SAcQEQ3FZ58C9gLuoLE13lDgX3sm6ZIkSZIkSZIkSVLremWgLqU0HjiKxu4r7wPeFBHPtHUbEfF0sY2ZpdlHFduWJEmSJEmSJEmSaqpXBuqAw4BBNI5Hd1ZErGnvRop1ziptZ1CxbUmSJEmSJEmSJKmmemugblLxN4AFEXF/RzcUEfcC5XHpJrW0rCRJkiRJkiRJktRTemugbnjp/fwu2F55G8NbXErqpz760Y+SUuLiiy9ucZkVK1ZQV1fHkCFDWLt2bQ+mTpIkSZIkSZKkgWlwrRPQgmdL7+u7YHvlbTzb4lLq9/a9Zt9aJ2Gz5nxwTpdvc/bs2QDss88+LS4zb948IoI99tiDYcOGdXkaJEmSJEmSJElSU721Rd1jpfe7dMH2dm5h21K/FxE8+OCDQOuBujlzcoBw2rRpPZEsSZIkSZIkSZIGvN4aqLsLeApIwIyU0nYd3VBKaXvgIPJ4d89ExF+7JolS3/D444+zfPlyRowYweTJk1tcbu7cuQDsv//+PZU0SZIkSZIkSZIGtF4ZqIuIAK4sJuuAyzqxucto/J4/7Ey6pL6o0u3l1KlTqatr+ZS3RZ0kSZIkSZIkST2rVwbqCpcBs8mt6t6bUvpaezdQrPPeYnIu0O5tSH1dW8anA1vUSZIkSZIkSZLU03ptoC4i1gJvBmaSg3WfTindnVI6OqXUYrpTSnUppWNSSvcAny5mzwKOiog13Z5wqZdpS6BuyZIlLF68mO22244JEyb0VNIkSZIkSZIkSRrQBtdipymlL7Vj8VuAXYGtyGPN/QZYmlK6H1gALCePP7cl8ApgRrEs5ADfS8DvgTNTSkTEl7vkS0h9xAMPPADAueeey7nnntvqsramkyRJkiRJkiSp59QkUAdcSA6utUeQA28J2Bp4Q/GqlqrW2Qr4XGmegToNGMuXL2fhwoUAHHzwwaSUml3uqaee4tlnnx0Q49MtWrSI7bbbjr/85S+8+tWvrnVyJElSPzV/z6md3sbUh+Z3QUrUUR7D/sHjKEldw+upJHWfWgXqOqotwb2WlkltXF/qNyrdXk6cOJG77767xeVOPvlkrr322k1a1P3bv/0bV1xxBY8//ni3prMnzZo1i7q6OlsPSpIkSZIkSZJqrpaBuuab9kjqMpVA3fTp01tdbubMmQCbtKi7++67eeUrX9ktaeuodevWMWTIkA6vP2vWLPbYYw9GjRrVhamSJEmSJEmSJKn96mq039fV6PX6nvhyUm9RGZ9uxowZLS6zcuVKFixYwIgRI5gyZQoAEcGYMWO47rrr+NnPfkZKiZQSL774IgDf/va3Ofjggxk7dixjxozhyCOPZP78xu4L1q1bx/Dhw7n44os56qijGD16NNtuuy0XXHBBk32/9NJLfOITn2D77bdn5MiRHHLIIdx5550bP1+9ejWDBw/m3//93znxxBPZYostOOWUU9q0LsBjjz3Gsccey6hRo5g0aRJXXXUVs2bN2mzgUpIkSZIkSZKknlCTFnUR8X+12K800LSlRd2sWbPYsGED++67L4MGDWoyf8qUKfzsZz/jsMMOI6XEuHHjgDz23aWXXsquu+7KSy+9xGc+8xk++MEPcs899wAwb9481q5dyze/+U2+9a1v8b3vfY8bbriBz372sxxyyCEcc8wxLFq0iFe+8pW87nWv4ze/+Q1jxozhO9/5Dm9961t59NFH2WqrrZg9ezYNDQ1cdtllfPnLX+bSSy9l0KBBbVr32Wef5TWveQ2HHnood999N2vWrOH000/niSee4Itf/GI3/tclSZIkSZIkSWqbWrWok9TNGhoamDdvHtB6i7pKt5flMdtSSixatIiI4PWvfz0TJ05k22233fj5eeedx+tf/3p23XVXZsyYwVlnncXf/va3Tbb585//nPe9733stttunHvuuUyePJnbb78dgHPOOYfDDjuMq666iunTp7P77rtz+eWXs3LlSu67774m27n66qt5//vfz2677cbOO+/cpnU//vGPs/vuu3P99dezzz77cOCBB/K5z32OZcuWtfr/kCRJkiRJkiSpp9RyjDpJ3WjBggWsXr2a8ePHs+OOO7a43P333w9sOj7dzJkz2XnnnRk/fnyT+YsWLeJb3/oWv//973n66adZvXo169evZ/fdd2+y7sEHH8zrX9+0t9lhw4YRESxevJhf/vKXDB06lF/+8pdNlqmvr2fw4MFNtnP44Ydv/Lwt6y5ZsoRf/vKX3HjjjaTUOBzmkCFDSClxwAEHtPj/kCRJkiRJkiSppxiok/qptnR7Cc23qIMcwKtuebZs2TIOOugg9tprLy688EJ22WUXRo0axemnn85OO+3UZJvV67788sssWLCAGTNm8MADD7BhwwYeeOCBJt1tVlS2NXPmTI4++ugmn7Vl3dtuu40NGzZw4IEHNvns3nvvZfLkyYwZM6bV/4kkSZIkSZIkST3BQN0AkVIaAhwK7ARsB6wAngVmRcTCGiatR8354JxaJ6HHnHTSSZx00kmbXW7OnOb/Jw888AAnnHBCk3k33XQTzz77LH//+98ZOXIkAA899BB33nkn73jHO4Dc5ebs2bPZb7/9mqx7+eWXs8022/DWt75141h2I0aMaBLgK1u3bh3z5s3j/PPPbzJ/6NChm1230opu1apVG+ctXbqU73//+xx11FHNriNJkiRJkiRJUk9zjLoaSSntllJ6d0rp6yml21JKy1NKUXot7KL9bJNS+i6wCPgTcA1wKfAd4JfA4ymlv6SUju+K/an/WL9+PQ8//DBPP/00S5YsAWD8+PFs2LCBn/3sZzz++ONcf/31vOtd72LdunUbW9A99NBDrFq1iptuuombbrqJxx9/nEsuuYRLLrmEK6+8kpEjR3LggQey/fbb84EPfIC//vWvLFy4kL/85S986Utf2tjCb86cOdTX12/SMq8t606fPp1Ro0bxz//8z/z973/nrrvu4i1veQvLly/fbAtDSZIkSZIkSZJ6Sq9tUZdSOqw7thsRt3fHdtsipXQE8HngQGDrHtjf0cDVwITNLPpq4NUppZ8AZ0bEyu5Om3q/f/mXf+GTn/wkO++8MwcffDB//etfOeqoo/jMZz7Dpz71KTZs2MCb3/xmPvnJT3LGGWdsHONu5syZbL311vzwhz/k7LPP5oknnmD//ffntttu49WvfjUAo0eP5uabb+azn/0sb3vb21i1ahXbb789RxxxBJMnTwZg1qxZbL311uy8885N0tWWdceNG8dPfvITPv3pT3PggQeyxx57cNppp3HXXXcZqJMkSZIkSZIk9Rq9NlAH3AZEF28zqO13ngb0SL97RVDw18DQ0uwAZgKPAWOBA4Dxpc9PBsaklI6LiA09kU71Xm9/+9t5+9vfvsn8yy67jMsuu6zJvFNPPXXj+5kzZ3LAAQfwxje+kQULFrS4/X322Yff/va3LX5+2mmncdppp3VoXYBjjz2WY489tsm8s846q9V1JEmSJEmSpIpdPtd6+VNbLBz+3s4nZNfmh3+R1D/0ha4vUxe/eqO1wKNdtbGU0g7kbi3LQbq/AHtHxIERcWJEHAXsAHwcWFda7m3AV7oqLRp4Zs6cubF1nSRJkiRJkiRJallvD9R1NLAWpVdvsw54ALgSOBOYAWwBnN6F+7gI2Ko0fSfwhoiYX14oItZGxBXAiVXr/3NKaWekdooIHnjgAQN1kiRJkiRJkiS1QW/u+vKidi4/iByc2ht4JTCcHKh7Cfh3YH2Xpq5jrgG+FxFrqj9IqWsa+6WUpgAfLM2qB05pbp8VEfHrlNI1pfWGARcAp7a0jtSclBIvv/xyrZMhSZIkSZIkSVKf0GsDdRHR3kDdRimlrYBzgc+Qg3eHAm+LiJVdlLwOiYilPbCb95KDlhW/jIiH27De12ga4DsxpfSR1gJ8kiRJkiRJkiRJ6rje3vVlh0TE0oj4PHACuVXd4cANtU1Vj3lH1fRVbVmp6Bbz7tKsUcBRXZUoSZIkSZIkSZIkNdUvA3UVEfFr4F/JY90dlVL6p9qmqHullCYC+5dmrQf+0o5N3FY1fXRn0yRJkiRJkiRJkqTm9etAXeFrQEPx/uO1TEgP2Kdq+sF2dvd5Z9X03p1MjyRJkiRJkiRJklrQ7wN1EfEScD+5Vd2eKaX9N7NKX7ZX1fQj7Vz/0c1sT5IkSZIkSZIkSV2k3wfqCk+W3vfn4NPuVdNPNrtUy56omh6XUtqqE+mRJEmSJEmSJElSCwbXOgE9pKH0fvuapaL7ja2aXtyelSNiRUppDTC8NHtLYGkn00VKaQKwTTtXm9zZ/UqSJEmSJEmSJPVWAyVQVw74RM1S0f1GV02v7sA2VtM0ULdFx5PTxEeAC7poW5IkSZIkSZIkSX1evw/UpZReAUynMUD3fA2T092qA3VrOrCN1UC5u8vqbUpSi+bvObXT25j60PwuSIkkSZIkqbP2vWbfTm9jzgfndEFKJEnqv/r1GHUppdHANeTvmYrZf61dinpcR1oP9ucWh5IkSZIkSZIkSb1Gv2xRl1LaAXgb8FlgRxqDT7Mi4rGaJaz7raiaHtGBbVSvU73Njvou8PN2rjMZ+O8u2r8kSZIkSZIkSVKv0msDdSmljgTUBgNjgVGVzZCDdJW/n++SxPVevTZQFxGLgcXtWSeltPmFJEmSJEmSJEmS+qheG6gDdqExyNZR5fU/FxF/6GyiermXq6a3ac/KRVeh1YG6ZZ1JkCRJkiRJkiRJkprXmwN1FR0ZMy2V/j4KfCwiftd1Seq1Hq6a3rmd61cv/1JELO1EeiRJkiRJkiRJktSCulonoBVPduD1GPAAcDNwCfCGiJgyQIJ0APOrpndv5/q7VU3/rRNpUS/y0Y9+lJQSF198cYvLrFixgrq6OoYMGcLatWt7MHWSJEmSJEmSJA1MvbZFXUTsUus09EFzq6b3SymNjIhVbVz/0M1sr8+bv+fUWidhs6Y+VB1v7bzZs2cDsM8++7S4zLx584gI9thjD4YNG9blaZAkSZIkSZIkSU315hZ1aqeIeA54sDRrMPCadmziiKrpgdISsV+LCB58MP8sWgvUzZkzB4Bp06b1RLIkSZIkSZIkSRrwDNT1P7+qmv5QW1ZKKe0JHFKatRK4pasSpdp5/PHHWb58OSNGjGDy5MktLjd3bm5Auf/++/dU0iRJkiRJkiRJGtAM1PU/PwEaStPvTClNacN6n62avj4i1nRdslQrlW4vp06dSl1dy6e8LeokSZIkSZIkSepZBur6mYh4GLimNGsocHVKaXhL66SUjgVOKc2qBy7qlgSqx7VlfDqwRZ0kSZIkSZIkST1tcK0TMNCklHag+f/7xKrpwSmlXVrYzIqIeKGV3VwAvAPYqph+NXBrSun0iHiolJZhwD8B/1q1/r9GxBOtbF99SFsCdUuWLGHx4sVst912TJgwoaeSJkmSJEnqx/a9Zt9Ob+P6LkiHVCu7fO63nd7GwuHv7fQ29t11p05vw3NRfVlvORfpgnNR/ZOBup53B7BzG5abBDzewmfX0LQFXBMR8XRK6Z3AzeQWdQCHAn9LKd0PPAZsCUwHtqla/TfAF9uQPvURDzzwAADnnnsu5557bqvL2ppOkiRJkiRJkqSe02sDdSmlx2q064iIyTXad5eJiNtSSu8ArqYxGJeAA4tXc34KnBERDS18rj5m+fLlLFy4EICDDz6YlFKzyz311FM8++yzzY5P9z//8z984Qtf4OGHH2a77bbj8cdbih83dcUVV/CNb3yDJ598stlpSZIkSZIkSZIGul4bqAN2AYIcXOpJ0cP76zYRcVNKaR/yeHPvprErzGp3Ad+IiF/0WOLUIyrdXk6cOJG77767xeVOPvlkrr322k1a1C1dupR3v/vdfOlLX+L9738/I0aMaPO+Z86cyfTp01ucliRJkiRJkiRpoOvNgbpqHQ2gVQJ9bVm/24OCEbFLd++jan+LgbNSSh8nd3+5M3k8vJXAM8CsiGhbEyn1OZVA3eYCZDNnzgTYpEXd7373OwYNGsSnP/1pBg9u3+Vi5syZnHDCCS1OS5IkSZIkSZI00PXmQN2TNAbXxgMji/flYNoa4OXi/ZbA8NJnlXVXAC92Uxr7jIioB/5U63SoZ1XGp5sxY0aLy6xcuZIFCxYwYsQIpkyZsnH+9OnTmTVrFgBDhgxh/Pjx3HzzzcyYMYNHH32U3XbbbeOy++23HyeccAJf+tKXAFizZg3z58/fGCCsnpYkSZIkSZIkSVBX6wS0JCJ2iYhdge8AQyqzgV8D7wJ2ioiREbFd8RoJ7FR89msau80cAvy/iNi1ra8e/qpSt2lLi7pZs2axYcMG9t13XwYNGrRx/s0338yrX/1qTj/9dJ577jkeeughZs6cydixY5sE6SpBuAMOOGDjvAcffJD169dv3G/1tCRJkiRJkiRJ6sWBOoCU0r8Al5GDbQ8Dr4yId0bELyLi6erlI+Lp4rN3Aq8CFgDDgK+llL7Wk2mXaq2hoYF58+YBrbeoq3R7WT0+3TbbbMP8+fN59atfzcSJExk3bhwzZ85sEpCD5oNwM2fOZOLEiWy//fbNTkuSJEmSJEmSpF4cqEspvQn4HLlV3GPAayPivrauHxH3AocBjxbb+HRK6ejuSKvUGy1YsIDVq1czfvx4dtxxxxaXu//++4FNx6d77LHHWLp0aZPA3MyZMzdpFTdz5ky22WYbJk2a1GSb5eWqpyVJkiRJkiRJUi8O1AGfL/4G8JGIWNLeDUTEYuDsZrYp9Xtt6fYSWm5RN3PmTIYNG8bee+8N5BZ6Dz744Cbbu+uuu5oN3lW3sDNQJ0mSJEmSJElSU4NrnYDmpJR2AV5LDtI9FRF/6Oi2IuKWlNKT5PHrDk0p7RIRC7skoepzpj40v9ZJ6DEnnXQSJ5100maXmzNnTrPzZ86cyT777MOQIXmIyIULF7J69WqmTp26cZmlS5dy4403cuaZZ26ct27dOubOncv555/f7LQkSZIkSZIkScp6ZaAOOIDcXWUAD3bB9maTA3UA04GFXbBNqV+r7q5y6623pq6ujrvuuosDDjiAJ554gg9/+MMsXbq0yXJz586lvr5+47zqaUm92/w9p25+oc0YSJUieiOPYf/gcaytfa/Zt9PbuL4L0qGO8xj2Dx5HSZIkDQS9tevLSaX3K7pgeytL77fvgu1J/d6sWbOaBNe22morvvnNb3LBBRew/fbbc/bZZ3PWWWcBbDKO3bhx49h5552bnZYkSZIkSZIkSVlvbVE3ovR+UotLtV15GyNaXErSRosXL95k3jnnnMM555zTZF5ENJk+7bTTOO2001qcliRJkiRJkiRJWW9tUfdc8TcBh6SUtuzohlJKY4FXkrvRBFjUuaRJkiRJkiRJkiRJnddbA3Wzi78BDAG+2IltnV9sIxXTD3RiW5IkSZIkSZIkSVKX6JWBuoiYAywoJhPwiZTSGe3dTrHOJ2hsTbeg2LYkSZIkSZIkSZJUU70yUFe4iBykC3I6v5dSui6lNHVzK6aUpqaUrge+V2yjsp2LujG9kiRJkiRJkiRJUpsNrnUCWhIRP00pvQs4jhxkS8AJwAkppQeBu4GHgeXF51sCU8jj0e1bbKYSoAP4dUT8rMe+gCRJkiRJkiRJktSKXhuoK7wb+BVwDI0BtwTsD+zXwjqVseiCxgDfb4GTui+ZkiRJkiRJkiRJUvv05q4viYh1wNuAzwJraWwhVw7alV/QNEC3FjgXOLbYlvqZlNIm8xoaGmqQEvUnzf2GmvutSZIkSZIkSZLUGb29RR0REcDXU0o/AT4MvB/YuYXFKyXpTwD/BXw/Ip7t/lSqVurq6hg0aFCTwMqiRYuYOHEigwYNqmHK1Fc1NDSwaNGiJvMGDRpEXV2vrtcgSZIkSZIkSeqDen2grqIIuH0J+FJKaRJwILAtsFWxyFLgeeC+iHimNqlUT0spMXr0aF5++eWN81atWsVjjz1Ww1Spvxk9erQt6iRJkiRJkiRJXa7PBOrKikCcwTgBMHbs2CaBOqmrjR07ttZJkCRJkqQ22+Vzv+30NhYOf2/nE7LrTp3fxgDlMZQkaeCwLzf1eSNHjmTSpEm1Tob6qUmTJjFy5MhaJ0OSJEmSJEmS1A/1yRZ1UrUxY8YwePBgli1bxooVK5qMWSe116BBgxg9ejRjx441SCdJkiRJkiRJ6jYG6tRvjBw5kpEjRxIRbNiwgYiodZLUB6WUqKurc0w6SZIkSZIkSVK3M1CnfielxKBBg2qdDEmSJEmSJEmSpFY5Rp0kSZIkSZIkSZJUAwbqJEmSJEmSJEmSpBowUCdJkiRJkiRJkiTVgIE6SZIkSZIkSZIkqQYM1EmSJEmSJEmSJEk1YKCuH0opXZhSik68rq71d5AkSZIkSZIkServBtc6AZIEMH/PqZ3extSH5ndBSiRJ6px9r9m309u4vgvSIUkdtcvnftvpbSwc/t7OJ2TXnTq/DUmSJKmXs0WdJEmSJEmSJEmSVAO2qBsY3gPc1Y7lV3RXQiRJkiRJkiRJkpQZqBsYFkXEwlonQpIkSZIkSZIkSY3s+lKSJEmSJEmSJEmqAQN1kiRJkiRJkiRJUg0YqJMkSZIkSZIkSZJqoNeOUZdS2hb4aTEZEXFkLdMjSZIkSZIkSZIkdaVeG6gDhgNHFO+jhumQJEmSJEmSJEmSulxvDtS1SUppFHB8ZToi/quGyemtzkwpnQ9MBcYB64AXgSeAO4DfR8Sfa5g+SZIkSZIkSZKkAafPB+qA8cDVNLa6M1C3qZOqpocBo4GdgcOAL6SU7gM+HxG3dkcCUkoTgG3audrk7kiLJEmSJEmSJElSb1CzQF1K6d3AXyLi6a7aJHaR2RkHAreklC4Bzo+Irv5ffgS4oIu3KUmSJEmSJEmS1GfVskXdT4FIKT1F7n7xDuCOiJhbwzT1N88ANwH3APOBl4AN5O4vpwNvBd5UWj4BXwDqgM/3aEol1dy+1+zb6W1c3wXp6It2+dxvO72NhcPf2+lt7LvrTp3ehsew4zyGtddbjiNdcBwlSZIkSdLA0Bu6vtwJeE/xIqX0MnAn8FAtE9XH3UMOwP2hlZZxdwLfSSkdCFwLTCl99rmU0l0R8d/dnE5JkiRJkiRJkqQBq5aBumeAScX7VJo/Fji6eEXls5TSZ8it7u6NiPU9l8y+JyJuasey96WUXgn8FXhF6aNLU0q/iYiGLkrWd4Gft3OdyYDBQkmSJEmSJEmS1C/VLFAXETumlHYBDgNeW/yttOpKzaxyafF3dUrpbuDPwO3Ac92c1H4vIl5KKb0HuI/G//2ewOuAW7toH4uBxe1ZJ6XmfgaSJEmSJEmSJEn9Q027voyIhcBC4L8AUkrb0hi4OwLYh1KrusLI4rMjiukNNG15NzQi6rs56f1ORMxMKd1C0zHr3kwXBeokSZIkSZIkSZLUVF2tE1AWEc9HxM8j4mPA28sfkVt7VbphTKXXoNIyCViWUro1pfS5lNJByWZZ7fH7qun9apIKSZIkSZIkSZKkAaCmLeo2I4q/CYiIODilNAo4lMauMg8GhpWWAxhO7rLxdcBXgZdTSreRW4b9b0T8vWeS3yctrJrephaJkCRJkiRJkiRJGgh6c6BuExGxErileJFSGgq8FbiBpl1kllvRjQWOLV5BH/vOPWx11fSImqRCkiRJkiRJkiRpAKhZ15cppb07u41iLLr7K5skB+KOJLekuwtYX/qs8lLLxldNv1CTVEiSJEmSJEmSJA0AtWxdNiel9BLwF+DPxev+iFjf+mqti4g/AX8CvphSGg0cDrweeAPQ6eBgP3dI1fSzNUmFJEmSJEmSJEnSAFDrbiC3Indd+dZienVK6R5y0O6xzm48IlYAvy1epJTGdXab/VVKaTjwzqrZt9UgKZIkSZIkSZIkSQNCrQN11V1RjiS3gDu8mN447lxK6a3AHRGxrKM7i4gXO7ruAPBZYFJpuoEiwClJkiRJkiRJkqSuV8tA3STgNaXXfsAgNg3eRfH3v4FIKc0ht/T6P+D2HklpH5JSej9wS0Q83451zgAuqJp9dUQ80aWJkyRJklqxy+c6X09s4fD3dj4hu+7U+W0MUB5DSZIkSWqfmgXqIuI54OfFi2I8uVfRGLg7BBhRLJ5Kf/crXh8jB/E63UVmP3Ma8P2U0s+B64HbImJlcwumlA4EvgC8o+qjZ4DzuzWVkiRJkiRJkiRJA1ytu77cqBhP7g/Fi5TSbsAj5GBcACuB0TRtcZeAyTTtIvM+4H+BPwJ/johVPfQVepMRwAeK14aU0sPAQuBlcpeW44D9gW2bWfcl4M0RsahnkipJkiRJkiRJkjQw9ZpAXTMair+JHIjbCjiQxjHsDgXGsGng7oDi9WlgXUrpHhoDd3+NiPU9kvreow7Yo3htzv8Cp0TE092bJEmSJEmSJEmSJNXVOgFtFRENEXF3RFwWEW8BtgYOBr5SWaT4m0qvoeSA3pfI49ot7dFE18a3gGuBto4vtxL4FfCGiHiDQTpJkiRJkiRJkqSe0Ztb1LUqIjYA96WUltA4nloAnwDeQG51V93ibmRPprEWIuJX5MAbKaWxwN7AjuRuLkeSg7PLyEHL+cCDEdHQ3LYkSZIkSZIkSZLUffpsoK4ZCYiI+Dbw7ZRSHbnF3ZHkwN2rgCE1TF+Pi4hlwF9qnQ5JkiRJkiRJkiRtqi8E6mLzizSzUm5xd1fx+mpKaTjw2q5MmCRJkiRJkiRJktRRfSFQl+hgsK4sItYAf+h8ciRJkiRJkiRJkqTO682BuheAD9U6EZIkSZIkSZIkSVJ36LWBuohYCVxT63RIkiRJkiRJkiRJ3aHXBuraYQ3wf7VOhDSQ7XvNvp3exvVdkI6+apfP/bbT21g4/L2dT8iuO3V+G5IkSZIkSZKkNuvzgbqIeB54Xa3TIUmSJEmSJEmSJLVHXa0TIEmSJEmSJEmSJA1EBuokSZIkSZIkSZKkGjBQJ0mSJEmSJEmSJNWAgTpJkiRJkiRJkiSpBgzUSZIkSZIkSZIkSTVgoE6SJEmSJEmSJEmqAQN1kiRJkiRJkiRJUg0YqJMkSZIkSZIkSZJqwECdJEmSJEmSJEmSVAMG6iRJkiRJkiRJkqQaMFAnSZIkSZIkSZIk1YCBOkmSJEmSJEmSJKkGDNRJkiRJkiRJkiRJNWCgTpIkSZIkSZIkSaoBA3WSJEmSJEmSJElSDRiokyRJkiRJkiRJkmrAQJ0kSZIkSZIkSZJUAwbqJEmSJEmSJEmSpBoYXOsEqGellHYFpgHbA6OB54AngDsjYl0NkyZJkiRJkiRJkjSgGKgbIFJKJwD/DLyqhUVeSildB3wpIl7ouZRJkiRJkiRJkiQNTHZ92c+llEanlH4K/JyWg3QAWwNnAXNTSm/qkcRJkiRJkiRJkiQNYAbq+rGU0iDgOuCkqo+WALeQg3czgSh9ti3w3yml1/RIIiVJkiRJkiRJkgYou77s3y4FjilNryN3f/kfEVFfmZlS2gu4ksYWd8OAX6eU9o2I53oqsWq/XT73205vY+Hw93Y+Ibvu1PltSJIkSZIkSZI0wNiirp9KKe0GfLxq9rsi4jvlIB1ARPwNOBL4a2n2OOCC7k2lJEmSJEmSJEnSwGWgrv+6ABhSmr46Iv67pYUjYjVwClAO4p1WBPwkSZIkSZIkSZLUxQzU9UMppRHACVWzv7a59SJiAfDr0qzBQBf0iyhJkiRJkiRJkqRqBur6pzcBI0vTf42Ih9q47lVV0+/smiRJkiRJkiRJkiSpzEBd//Tmqunb2rHun4H1pekDUkrbdjpFkiRJkiRJkiRJasJAXf+0T9X0X9u6YkSsBOZUzd670ymSJEmSJEmSJElSEwbq+qepVdOPtHP9R6um9+pEWiRJkiRJkiRJktQMA3X9TEppa2DrqtlPtnMz1ctP6XiKJEmSJEmSJEmS1JzBtU6AutzYqulVRXeW7bG4anrLjicnSylNALZp52p7liceeaS9DQP7v/olT3R6G/OGNXR6G2uGrun0Nh5e2/l0bJg3r9PbqAWPY1N98Th6DJvyGHacx7BzPI5N9cXj6DFsymPYcR7DzvE4NtUXj6PHsCmPYcd1xTGcN28ej65d2+nteBw7znOx4zyGTfXFYwgex2p99Th2p2ZiD0N7cv8pInpyf+pmKaX9gNmlWS9GxPh2buNjwLdKs34ZEcd3Ml0XAhd0ZhuSJEmSJEmSJEnd7NiIuLGndmbXl/3P6KrpjoTpV29mm5IkSZIkSZIkSeokA3X9X0eaTNrMUpIkSZIkSZIkqZs5Rl3/s6JqekQHtlG9TvU2O+K7wM/buc5o4EBgOfAy8BRQ3wVpUc+aDPx3afpY4NEapUUd4zHs+zyG/YPHse/zGPYPHse+z2PY93kM+wePY9/nMez7PIb9g8ex7/MY1t5QYMfS9P/15M4N1PU/vTJQFxGLgcUdWPXuzu5btZVSqp71aEQ4Ymkf4jHs+zyG/YPHse/zGPYPHse+z2PY93kM+wePY9/nMez7PIb9g8ex7/MY9hqzarVju77sf16umh6ZUhrVzm1MqJpe1vHkSJIkSZIkSZIkqTkG6vqZiHgRWFo1e6d2bmbnqumHO54iSZIkSZIkSZIkNcdAXf80v2p693auv9tmtidJkiRJkiRJkqROMlDXP82tmn5VW1csusncbzPbkyRJkiRJkiRJUicZqOuffl81fUQ71n0tMLg0PSsinu90iiRJkiRJkiRJktSEgbr+6WZgdWn6VSmlPdu47ilV07/qkhRJkiRJkiRJkiSpCQN1/VBErAJuqJr92c2tl1J6BfCO0qz1wLVdmDRJkiRJkiRJkiQVDNT1XxcC60rTp6SU3t7Swiml4cBVwNDS7B9GxKPdkzxJkiRJkiRJkqSBzUBdPxURjwHfqpp9Q0rpoymlcjCOlNJU4H+BV5dmvwhc1L2plCRJkiRJkiRJGrgG1zoB6lafA/YGji6mhwDfBr6YUpoJ/APYDZgOpNJ69cA7IuK5HkyrJEmSJEmSJEnSgGKgrh+LiIaU0onAlcC7Sx9NAN7cwmqLgQ9GxJ+7O32SJEmSJEmSJEkDmYG6fi4iVgAnpZRuAD4FvLKFRV8CrgMuiIglPZU+DQhLaNqNqr+vvsdj2Pd5DPsHj2Pf5zHsHzyOfZ/HsO/zGPYPHse+z2PY93kM+wePY9/nMRzgUkTUOg3qQSmlXcldXW4PjAIWAU8Af4mI+lqmTZIkSZIkSZIkaSAxUCdJkiRJkiRJkiTVQF2tEyBJkiRJkiRJkiQNRAbqJEmSJEmSJEmSpBowUCdJkiRJkiRJkiTVgIE6SZIkSZIkSZIkqQYM1EmSJEmSJEmSJEk1YKBOkiRJkiRJkiRJqgEDdZIkSZIkSZIkSVINGKiTJEmSJEmSJEmSasBAnSRJkiRJkiRJklQDBuokSZIkSZIkSZKkGjBQJ0mSJEmSJEmSJNWAgTpJkiRJkiRJkiSpBgzUSZIkSZIkSZIkSTVgoE6SJEmSJEmSJEmqAQN1kiRJkiRJkiRJUg0YqJMkSZIkSZIkSZJqwECdJEmSJEmSJEmSVAMG6iRJkiRJkiRJkqQaMFAnSZIkSZIkSZIk1YCBOklSp6VC5X2t09MfFf/iQbVOhzrOYziwpZTqUkp1pWmvlT3A+1PfVj5+GriauX7Wlf+qbzJf1L94PKWeV31/rPqskv/1XtnPeL3tv1JE1DoNknqRlFIKLwxqQZHZSxGxoZiuq7xX55TPvSLTFS39b1NKY4ChwMvA4IhY7blbex7Dga1y/IrrZF1ENLSwXB2wJfnYDyuO/aCWllfbtPf+5PnWuzRz/Fo9Ph6/gau1c9vfRe/S2XxRz6VUbWE+t/fzfzxwpZS2ACYBz5DPPSLixZTS0IioLy1n+U0f4P1z4DJQJw1Qldo15Yu/hYQq29xvIqU0opIJSClNA14BjAImArtGxD/1SEL7mPaceymlkcD2wCBgCPAaYB9gJLA1cDTw44g4zXO453gMB7ZmHpw2tFQoklKaSL4urgX2AA4Ftinm7QvsFBHb9kjC+5E23J+GR8Sa4v00Gu9P2wKTI+KMHkmomtWG4zcKWB0RG1JKM4C9gTHABGDHiPhQDyVVNVRcX8cAo8n30SPIecx/kO+fa4AHis//F1gSEctK6w+OiPU9mugBqgP5oknk3p2GAK8ln+OVfNExwH9FxOk9kHQ1w3xu72dZzsBT9fwxgnwd3Q04AHgDsDOwlFwZcFtgJjnv+yhwF3A78HhELC9t06BdjXn/VDUDddIAUL4BV98Imll2CrkgpA7YBfifiFhm7az+pSqjVwfQSg2dUeRM3gpyxuA1xd9RwGRyBmEEucBkLEUNLmB6RDzQbV+il6tuHdCG5fciZ6oHk8+9w8gFUoPJ/+/di0U30LTr6sURMbGLkq0Sj+HAVlwbo3ytbOU6OQ7YFRhOflg6lFxQNQzYqni/RbF4A7lAq+KIiLjdQpask/enQ4EdyMdgd1q+P82IiFnmbbpeO4/faHKB0krytfIwYCfy8duVnN8YQz6+o8mFEuDx63eaaVG5E3AkOTh3GLkAEppeP8vv/wE8DfypeP0xIpb2SOIHkE7mi3YGDi+mh9B6vmiJlVi6n/ncvsGyHJWllKYCxxavGeTzr1oA1d2GrwSeBG4AfhsR9xTb87fRA7x/qq0M1En9SBsKRIZExLri/Y7k2vxjyYWH04EDyQ+8w8g147YAvhQRX7FWat9V3fqjlRo6lUzA8GLWgeTfxRjy72Rfcq2tBmBdaTmA9TRmEleTC0b/X0Sc06VfphfbTCH+MGB9RDSklHYH9iP/T8eQM9gzyBnqYcCONBZGljPZQS5sHkLj/3ptsc7bI+I3ZrQ7x2M4cG2uRmml25iU0lDgIPID0nByIcgRwDjy8d22eDWn0u3MEPJvonLsfxkRJwzE+2w77k9DyAGcjtyfyoX5a4rPvh0RHzc42jntPH67kgNwkI/dQeQg3RhgL/K5BPk8GVpafT35+JXPGY9fP1Xca88C3k9uJVDRQP4tVO6ta2n8nawn/y4q53oAc4D/AH4VEc91f8r7py7IF0E+TpvLFw0uPt9AvoYPA94cEbd09XcayMzn9m6W5ag1xTH/BPBBcuupinrytXMoOWCzjvw7qKPxXllP/l1ULAF+BnwzIh4vtu+52YV66P65lsbWzN4/+wkDdVIfUrl5FrUxWhv/ZhC5Bv9q8sX9teQaF6OB7YrpScAqck30Mc1spnITeCAipnvj7vuqCtSmkFsdDCUXKh9ODtINItfCm9rCZhqKV6WgOWhacAKNtXqWRsS4rv8mvVdRGLk1OdM0nFzTdAq5cLLSGnE7cuuAkeTzrzlryf/HYTTWkKquGfdiscw2wBcj4qtd+V0GKo/hwJZS2pJ8jFaSH5oOJP8etgSmkYML62gMyjVnA40FVZVrY3UrulXk38hWwMPAngP5HtuO+9O2wJ4tbKaB/L+vFA6uJx+nctBnHcUxiYg61CWqjt8ryEHV8vHblXwdHE/uArY55UBMHflYVvIbFZUC34iIQZtsQX1Wce89CTiP3FVtxZribzn4Xl1QVb6vrqXxNwS5u6+vRsRvuzrNA0Uz+aLDyc+V7c0X1ZPP6XK+qNrL5PstwA0RcWIXfAWVmM+tHcty1FEppTcCFwGvLGato7GidDmf9A9yhenB5GDcNlWbqs5bzQO+FRFXFvvxd9KFuvD+uZ7GIFxL989l5GAfeP/s0wzUSX1cSqlSW2o9jd0QTiBf5KeQCxUhFzqWL/zlJtIbyA9PdTQt0Ko4ICJmd3ni1e2KQue3kDNjW5L7sH4NOfNWR84YjGxh9frSchvIGf5ywVgDjZnBeuD/gIXkWtCVh+yjI+LmLvtCvVhK6XxyzcYgFyTvV3xUaWFY0UD+nyYaz72hNAY+E00fcl8i/5+HAU+Q+5d/kpyhexy4J4qxmNQ5HsOBK6X0SnIt1aXkIMPB5FZyq2gacIOm989yK7lKprr8ANVAflCu/DbuAB4kF0YuAe6NiEe79tv0DW24P21P0/OurJ7GCiOVAF31Marcs1YB9wPPFO8XAPcBf7IwouNKx28ouWBgL3IetHIctqPl47eGxvE1KtfR6vNmFTl/uxL4C/lauZKcz5gZEXd22ZdRzaWU3gZ8jRzIXUf+DQylab5zDnmsnQ3k38ej5GedUeRC7XJrEmja28MngR9FxEsWRLZdJ/JFlUoRlXtfdcHi88CzxXIvkrsr/Rs5SHt5scwGYLT5o65jPrf3sSxHLam0yEopvQG4gnzOrqex9VzF88AtwGzyufwi8BD5d7Ud+Tp7JDlffRj5fjmIxuv0GuA7wGe9N3addl5vE/n8DfLxrVQ8LJ/nlWvu0+Tr6lpgOfBnYD65ov2/Fct4/+zDmuvLVlIvlFLajtzseTQ5k/Yq8oV/GLmAa2rxGTRf4FHJ2K0vXuWaqak0vYZcu385OUP4HPlhWH3TFODH5AeochcJ5RqPlRo65QKRSiuEhtKyy8mZuQfINZQXkwu1/wb8taghOLRY5sxiO2cA/TpQV+rWYDTwrqqPN9b+L16VmlBl1bXE1wBzgXvJg0AvJx+/eRHxfNU+q9OgDvAYDlylAtsVQHXNw8p1cTCNxz7RNCBUeVAuH7snycGg28jBoZXkwdvvL/a5SXd9A7TguC33p3U0nnOV+1OlgKJSkFhXWv5+8rm3DHgBuAeYVay7ISKWdM9XGZDamr+odLdUzl+Ur5kv0JgvnQvcXcxbXppOwLCIWN4dX0S1lVJ6N/m3VPmNlAsg/wb8lFwI+Sz597Ok1P1bpYXKNuR771vJLQ7eSa6tXvE14BUppY8OwGttu7UzX7SeTYMD5XxSkJ8X7iY/Q/yFXFllFbAwIl4q7fdW4J/IhZp15Pvyf3XJlxrAzOfWnmU5ao/i3rYhpbQt8C/ka2LQtEvZ3wJXAn+JiH9spjvw/y62Owl4M/A+clAY8nPNp4GlKaXvW6Glc9pwvS3fL6t7XFlPPl+3pDGgt4EcnLuIHJB7iXzOPx8Ry0r7vY1cBuf9s4+zRZ3UBxT9lc+msdZ5a+PfBI1dvlRu1OWMXrn223zgKfJN4DlyoeKjxTZeioiFXfIFVFMppWfJA31XamBVxhdozlLybyGRC66n05h5+DLwtYhYXXTJEc09gKWUXg/cWswOcm2e1V38tXqN0vd+Bbn2GjQ+7JbPvVU0tl68n8aaUE+RM1yXFev8A9g1IpY2s68mA4gP9IferuIxFEBKaS65VVClgkK5QtvGLhPJNVfnkgtBVpNbZ32Jxu5GzoiIHxbbbPKgW36Irv4tDEQppafIheltuT9VWiEOIZ9je9J4jC4DLqGxG6gVLY3FsrkxYNR2VfmLSp6zpeO3jJy/gJy/uI0c0F5JrvhzX0Qsb8MYPR6/fiSltBtwA7lr4dXk389a4H+Bfwdubu5YF7+DKIJ0zVV+2J1cEHkOufUA5GvM18hjNjm2YStK+aI9yM+L62isFFHOF1Va+QQ5aPMw+Tr8NPk8/9fis+XA5HJQrrSvBAyqXLNTSl8BvlB8fEdEHNb133BgMZ9bW5blqKNSSteQeyuqtLpaD/yGPFbv/7WwTvn+uPF8TKVxClNKI8hBnTNp7JJ8MfCDiPiigbqOa+F6C5t2DbyExu6DZ5IrF75ELo+bRW5Ze1Ox7OqI2KRbzMr9E2gojrH3z37AQJ3Uy1UePlNKPwXeTWOmujJwaKVGRvWFfxX5oapcGyPINVO/Ti5YrCff7J+LiLUt7Z9cC92LRR9TyYyllP4F+ByN3ZZA/m3MIWcQ1pMfrG8nZwzqgWcj4omU0n8Apxfr/CAizmymoDlVBexGkn9flXGETo2Iq7vxq9ZcqUb3AmA38sPSluQuuu4kF+yvBP5OrklcCQK8UPpfLiJnyAA+GBE/Km3XzHI38xgOXKVr5fnkCgnPkWtBbgD+Sg4mrCA/wN5BLhQZTg4GLS228a/krtUAfgWcQGn8EY9/U6X/+TeAf6bp/amenFd5kVwwsYB8zi0j532eiIjHU0o/AE4r1qncnzYWCDZ3f1LXaEP+olLjdx25kOLPxXTl+D3dwnY9fgNE6fmmct0ttyD5NvDvEfFQsWy7CvrL19uU0quBq8gtQCE/E50eET/toq/Sb5XyL7PJLX8q5/kscoHic+SAzSPka3RlDJ5lm8kXVQoxm70vppQOIAeJKnaIiGe751sOHOZza8OyHHVUSukQ4Eby+L4N5PPxBuBiYG5HjmkzgfQ9gF/TGKyrBw6KiDmdTf9AVrouPkxuSfs4OQC/hNzV82Pk6+0z5Ipqq6rP1ZTSGPJwCTsVmz0pIq5vrnJSab/eP/sBA3VSL1fK3L2OXLsUNu0W6mkau4C6m3xBX0EOutwCvB74WbH83yNiajP7qSNfE6xh2k+UHoSnkB+6NpB/N58gZ/qGAGsj4qlWtlFuHbcM2KctN/uU0kXAF4vJOyPiNR39Hn1BqdByBjlAuRSYHRHPFOfW4Iiob2HdYRGxNqX0deBTxeybIuKtPZN6gcdwICs9TG1BLkRZTX6guqu4ho6KiJUtrFu5R+9PLryE/JC7V0Q81iNfoA8q3Z92Br5BfnBdRi78nUsuvFodEU+2so0O3Z/Uea3kLz4D/I58/Fa0Vpu/utKPhYgDT0ppGPn3sxP5N7SW3NrtX7to+5X7+mHkgPKbi48eBN4cEYu6Yj/9Ven/93Eax72ZExH7F4W9g6PogrSZdTucLyoKK28DDi1mfSEiLu3Ul5H53BqxLEftVcpj/TM5j1zpHvHGiDiuG/bzSuC75JbtAFcD50bEC121r4GmdL3dj5zHWQ4sqOQ7qvO9VRXVNp7LVRVB/xARb9pMoM77Zz9goE7qQ1JKfyVn5laTC7VuI9fsbyDXpJpXLFfdJ/xwcmavUlP1mIj4ffGZhSP9WKkAehawfzH7nIj4f1XLNenKsqo2cqVrK4BTImKzfV1XFVoD7BgRz3Ty6/Q5rWXCquellPYk15KEfE7vFREP92By1QyP4cDSzPEuXws31yXffBprpH4iIq7o7vT2BymlscCqVgoIN96fmqkJ3O77k7pGV+QvNLCllI4lj003jNxS4FbghMhdoHbp76QoLLufxu7cPwV8L/px1+ydVTrHtyaPG1lxaET8tbRca/miqcC8YvZ6YO+25ItSSucA3yomH46IPVpbXh1nPrfnWJajtiryTn8kjyO3gdzi9Z0RcXcqdWHZhfs7Abi+mFxCzs9d38oq6oDiOabNPa6klF5FbuFcMS4ilra2XtX9c0FE7Nnccuq96ja/iKRaqxQOkrvS+hBwXES8LyKujIibI+LWUsZuULkwJKU0NCLWAL8obfKdlTdm7Pq9SoHED0vzTi0y/BtFREP5gaB4MK+M/fOj0qIntXG/82iaqXhfG9frF4pzb5MMVHMF/NHY/c9DNBZmDALe3gNJVQs8hgNTKQC0yfhxEbGhueNfulZeXZp9YvGQrc2IiGURUV+ccpv8z8r3pyiU/uc/Li3a1vuTukZL+Yth0OQc2iR/0XNJVG9Ueq4ZTx7fLJELrr8ZEcuha38nRaH3g8D3gDXF7LfR2EW7mlFcawdFHlfu1tJH74Qm53hr+aL5NAZ2BtP2fNEt5NbpAFNSSvt05DuoZeZze45lOWqP4lxroHHM3zryeGPdEqQDiIgbyOOhrQe2AY5MKW3T1fsZqMrPlVFqDdeG8/d+8vh1FScXf1t7xvwNuYcCgFcUFZXUhxiok/qAUgHVMxHxaESsTinVlQu0ygUipfWCxkGIryxt8jhvvANG5fj/pDTvgOK1OZUHtatK896Y8sC4rSoykL8rzTq+DfvrNyqFye1YpXIu/2dp3okppSFdmCy1g8dwYGvnsa9cZ68pzXs1ja2M1AbVD6+bUbk/lYNER6U81oZ6Rkv5ixlg4aFaFo2tY3egcWy6F8hjgnanq8ldbULu4uvgbt5ff/IfpffHp5TGtOEcby6Yf2J1ZcEWLKHp7+GENqyjdjCf23Msy1F7FJUk9gC2It8jG8jdwlfKWLpUKZD8C/J43AAHAZst81HbdDRPHLm3kXLLxtOLvy0+L0XE4zQthzu9pWXVOxmok/qoomb/ZmtjVJaJiD8ALxazxwNv6PZEquZKtWErfdxXbPaBt6r25Nxi9qC2rFt4klwrC2C3lNLktqZ7AKqcy+XWiwfRtoCqegeP4QBVXGfrIo878OfSR+9saR11Tun+9Hca7091WLu/x7SSvxhQFXPUfqVWPBPI520CZgMru6MlcqmQ/H5yt+zrgLHA1JTSll29v/6k9Kz5Sxpr6O9C7o5tc1rKFx3ext0vKb03L1V75nO7kGU5ak2Rv92SfI8cBDwATYJqXbq74u//kbtihdyV/y7dsC+13400VlDcL6U0pfLs2co6Pyu9P7nFpdQrGaiTBoBSF1HlWs92ETXw/KD0/p1tLJyoFJiUx/15T0ppr5ZWKBWybE3jfWYdsG9bEzrQlAr6XyD3R19hgWcf4TEc8CrXunKN5xNSSqNqkZgBwtr9vUdH8hcauCrXy/JYxjtHRH07WtW2S6lA625gVfF+GjmvqlaUuuIr1+p/9+bWq8oX3VH66JRK5b3qwGypVdFLNH1uGJJS2raj30GdZz63dizLGVgq10Ga3iMrvXQkulglSBwRjwHPkAN3I8iVWezGv8aKSvPl7qdPLf62Fs/5I42tI7dKKb2pO9Km7mGgThoYKjUwygWIb7aF08BQVRu2MjbHzsBhbVi30iLufyuzgL2BD6eUxsDG/vPrSutU9rctjfeZ0cDLHf0OA0Ql413uXuiElNIWtUiMOsRjOECVrpXX03jPfQXwqtqkaEBornb/DGB6DdIyIJVq+v+CPMYYtDF/oYGrlE98klyRC2BMSmkXaFJI2aW7Lf7eSW6lAHBgaf/avHJA/m0ppZ3bsE7l//6H0ry3AJ+C/FuoeoaojBP7ZnKLy8q9dRiwuJt+G2o787m1YVnOAFIExUdQtKIjXwf3LD7rrsoslYDcfBrP8wOqr9GqmXILufdB692gFhUqfl2adUb3JEvdwRNOGgBKXb7MpXFshiHAW2uWKPWoojZs0LRA830ppZFt3MRq4FEaM24fAT6fUhpZDHGwceDxlNJWKaV/As4tZq0DRtHYZY6aUcp4/wKoL97vCrymNilSe3kMB7biOruWfPwrTqxVevq7Uu3+F2msTAKOZdSjSjX9y61t/N2rLV4A5hTvB9E4Zly3tRggtxZ4oXg/EpgC3RYc7BdKAfk7aHyO3JI8Vt3QzawbRQHwenKwIcj/9w+nlC4ouvDaAJBSGpFSmpBSegdwKXl8pkp51eAOjKmmLmY+tzYsyxl4ImI1OWi2AhgM7FoZh7mbAmeVspwXS/N2SykNLpfzqGZuBl4q3k9KKb0WNvtbKOfL35lSGtZdiVPXMlAnDRClgpSrSrPfXZqvgeFKGlshHA0c3sbCiZHkFnIbyA/bdcA/AzenlN6eUjokpXR4SultwPnA58mFLvXkB4lHaDrWhJpRFPQ3AD8vzW61wLNo0dhstxQWPPU8j6FoWuP52JTSNq0tnFKqa+5By2PfJpX/UXXXi2M2u2KhNO1zUcdUCs7Lv/u3ppS2r0Vi1Kc8A8wr3o8HXg+NhdLdZH9gKDk/uwLYodinAaBWlPIo5efI9wKHFJ83e/0sCnkbgN3Jzw5raSwIvgC4KaX03ZTSN4DPkq/lVwH7kZ9XKsflhtb2o55jPrc2LMsZOErnxCPAQ8X7yUBPdF/4utL7J8njuarGIuI58hiC68l5p8OK+a3ll+4Avgt8EvgAsNlnI/UOyTypNDCklAduTylNBJ4tfXRQMbh6m9Yv3tdZs6bvSindTM6EDQZ+C3whIuYUD1AbyseZfJ9oSCl9GPh/5ELR/yEPHr4tjYWka4FFwKRiu9V+HhGbHc9ioKs8/KaUDgNuK2YvBfaJiOeKYxQtnX9F1zNbkFtAjouIRzxfe5bHUAAppSXAuGLy5Ij4aXFNrWutq5KU0jhyAfIGYE1ErC3ff9W84n+7ktw9GsDbIuK3pc82Psz6/+w+KaWnyPkAgNMi4qrWlpdSSh8Fvkq+7/2dfL2cWQoGdNV+hkTEupTSGcD3i9kbgP0i4m9dtZ/+qvQcuQNwI3l8vyCPm3NiRLxcWmbj80Ox7h7A78nd4j4LXA58jsbxAevIx6IchKvcJweTC6qPj4j53fkd1Tbmc2vDspyBJ6W0FblCw8fI18gHgEO6sfvLSeRg0C7k6/EfIuJN/l56h+Lc35Zc2eiZiHh2M6uoj7JGkjRAlLqIWgTcXvrondXLVtUwH1xZv7Qtb9R9UKkm478DDxfvjwG+klIaFxENpQdsImJD8SA2hdzVZeU38ABwOo3dFdWTA3Y7kx+o68kPX5Uubm4mZzDViuK8qwzmfDvwfPHRVsCRxfyGiNiQUhqaUto1pbR7SmlqSunUlNJ3yLWm/oM8+PSClNJOnq89x2M4sBU1xocUk9eWPjoRNl5T1xfLjk8p7ZJSmpRSOjSldF5K6d+BfyOPKbCU3LoAcutktaAogN9AM7X7K4ULpSDdsFJB1d4ppXenlM5MKX0+pfSnlNIHK+v19Pfoy0o1+v+rNPukWqRFfUPpWeMO4L7i/R7kmt9dOg5PUUBdGYvu9OLvenJw3/trG1SumxHxNHA18Bw57/9G4PKU0rTSMhtKQbpDge8AO5G7wt+eHOh7L7lL/cq1tp6cf1pHrvw3uHjNBz5pkK53MJ9bO5blDDwRsZRcyeFp8rVyOvCxSplO+Th3VMq9elSeM04lB+kq7i3un/5eeoGIWBQRsyPi3vYE6VILrZnVe9miThpAUu5+ZH1K6X00FqY8AhxADqxES7XMU0q7ATuSa6vvCIyKiCsq2+yB5KuTSjXxRgPnkGswVzxI7rLyUWAB+eH4CODtwIeA4eSH5yHApRHxhZTSXuRC5Te2stvfAV+NiDutjZUVmeommd6qWo6V4/RVcheikGu3nUseB+J15IKO4eQum6a2srvPRsTX/d93LY/hwFYEcaJ0vDc5NkUFh8o4IuuAt5GDb4eTu14bRS7Y2pfGVgUNNA3KPRgR07rpa/Q5lQKJ5lpsFJ+/hsbCq2XAwUVN/R2AQ8l5ly3I3QcdRv6/ryzmDS/WuyciXun51j6V/1fV7z6AvSPioVZW1QCX8pgpJ9PYdWoAZwA/joj68r21C/Z1GfBpcpBuMLkA9K208vyjRqW8zQRyfuafyccrkXvV+Bk56PoM+Zr7auBV5HtdxRPAERHxREppb3Lg9ERgOxqDpnXAGnKFlysi4sHu/m5qynxu72RZzsCTUhoOfJl87wJ4Cvh6RHwndWHL85TSkcAvyXniSgvnN0bE/3blfVhdw2PSvxmokwaAtGm3T8PI4zJUCgSPiYjfF59NoLHgcDS5a5PXkDN1g8mZ7tHFesMjojKQtPqQItP3S+DNND5kQ64h+yT5gaqO/IA1iFy7dUgx79URcXexnVHkB/F3AxPJv42h5MLSH0VEZeyRAau1B8/iXCRy93Y7kmvKbUMuRHob8I5i0SAfg+Gl6XItujXkYzO0mK4UQi2JiG277tsMTB7DgWtzBUcppeERsaZ4fwi51cBwcsHkJeTr5mDgBfIYTM1ZRw7SDaWxdUGlYsQBETF7oD2Qlf/vmzn/ErlQcBiwCphNvg/Vkbvk2gbYm3zurScHSCvWk+9viVwoUU8+djtHxFMD7X/eWaWC2/vJhYYA50XEJT20/ybdd6vvKM7ju8jdqkMe0/jCiPj34vOhnXneSCmNJAf/LiAXQkI+9z8TEf/a4YQPYEWlv1vJxyzReM9aDYwoFqvkcyrHbijwLxFxftW2diJfM7YhP0vMIne55jNmDzGf27tZljOwpZS2Be4mB1gr59RpwLURsbZYZrMB1+bytSl3d3ky8AXyGGZryOfwzcC7gJXmq3oHn0sGDgN1Uh9XrmFeTLd6k04pTYyIRSmlG8m1SCEXZt1DbkG1MzmTPZrGWv7QNLNdeQh7f0T8xJpYfUup5vu+wHnkmqz15AfsDTRm+hvIx7zygtx9zSdaeZibGLlLjsp0Io/J1C19qfcVKXc7MoF8Hg0CXkkuPB5VzD+I3MpjOflBaovS6kF+mB1CLghZT37Ibakbg+fJx3MouVbzmyPiha79RgOPx3BgSymNJT+4riIHhg4lB95GA3sBhxSLrqPp+J1BvpYOprEQq1xQVW0V8DL5tzIKOCUift7Csv1eOX+RUppM/t8PJ+dPDgWmkP/X2wB7kv+3DcXfyjHYQOMxSKXpITRaX6xTB3wqIv6tW79YP1Sq6f9xcmt7gDuBIysFSZ3YdpsLJ4oAwoiIWNKZfapnpMbxro4GLiUXMEN+1vhv8vn4XDPLV7ew3aQ7t5TSluQWzKeTu1qso/F55l7g6Ih4qVu/YD9Ueo7YD/gSjV3vrSHnfzbQGLgr53NmAu+KiMfbuJ9B0LXdoKpl5nNrw7IctaZ0vf0AeWzPPYuPArgJ+HZE3NLMepXKU821jh1ErlB4AHA8+Ro+nsZzEuCEiPhld30vtZ0BuoHHQJ3UT6WUtiNnztaTu5x4LblbkS3IhYhH0LTwsFyoWH6/rvg7rLT5Sg242RFxgDePvqtoWfcf5GBduYZj0LQQ8yngR8CXW6p5V9UCYjC5ZvuA78Ik5S5C/4P8ULobudAImmaGoTEwWilIqoyn0lKB/hJyn/UNwD/IrRj/Tn44Wwzc19nCUWUew4GreMD9Hvl+OopcM3ki+ZhVWsFVlLuuXE9jQVVz450F8BiNNaLnAH8ld4+5ApgfEQu69tv0HSmlE2jsNms3ch5mC/I5tw1NCwjLKoHQSlAONs3XLCcXYK0l11B+mNwF5jPkbtvmRB4XRO1QKhQaA3yT/H9NwHcjYllbt0GpQKkt3ToV+Zi9gFeQWw1sB6yPiHd39Luo5xUFh68HfkPOf1aup08B1wM/Af4eEas3s50tydeIScDR5LGY9yk+ridfG14CTo2I33Rl12EDUUppK3JrxS/StMVyRT3wEPAr4BsRsbKF7ZS7VbQLxB5mPrf3sSxHsMm18R3k8piRNB7nf5ArQfyUnKd9DGiIiFVVld22II8/N548HuxrycOXVHr7qHR3CblF+5e7/9uprYpKaIcCqyPidu+T/ZuBOqmPKx5ID6Kx9v004OBieiS54GLLYvHq8W8aaKw1V+maZAjNZ/TWkccxW1ws9yi5UPGXZuz6pqrA2puADwBvIv8etiR31TYH+Bu5e5v/jYgVNUpun1UUPK6gsSsgyA+og2g89yo1jyvK43SsBh4gn3tryYWffyYXNG0AnomI52mGmbiu4TEcmEq1WH9Mbo1RsZ583Cr3y4bSdHmZwcX7x8kPzmvIreX+TC64bCAH5v7W0n10oBWelII9N9DYSqOiXIjQQGOeZTDNW0IOwI0k///vII+jtJI8FuudxXZGRsTyrvwe2nyQLW061mOT33pVHmU3ciuBQeRW+reUWlZVWrpWVM69N0TEH7v+m6k7lM79D5HHUZ5G0/vqcnLX7H8in9v3kPOqK8jX1enkwuwtyIG5GeRzv6L8THMRcIldvnVe6bhNAj4I7E5uYf48+RniYfJzxP0R8bKB0d7JfG7tWJaj9kgpHQN8m9zDBDT9TbxEfta4t5h+mfycsQeNrSu3J98rKa1feYZZSR4v9vyIWDnQnkF6q5S7HP4B+TqxFHh9RDxZ21SpOxmok/q4ohn8D8iZrkktLNbc+DfVGb0VxedDyQ9WD5IfipeSb/YPFOuui4inu/RLqFcoajMPIddornRJsgZ43kLMjil1BXYVuQCj3L1aRaWbuxHk1hwP0pixvod8Pg4mtxBYRAvKhR9mrLuOx3DgKgUCXgf8L00LpSrqi9docuHx3eSxPleSC0H+j1zbdRB5HJZ/tLQvivG1qrtBGkhK//N3AjeQ8y+VYGi5Nng5aPcyORi6hnws7iaPcbQaWEZuIfdSsf0mBYLVrThg0+7z1DkppSHk33azhfMppaHkripfTilNJHe3NpF8PX0FcBg5b7qBXMA0ChgXEUtTMXZZSunXwNtpOgbSjRFxXLd+OXWZqnNxX+Br5HGUoTFAUHl2qQRj15OfX8YWy1W3/qmnsZvbweR78eURcU13fpeBLqU0JCLWpTyO9aqBeC/rS8zn1pZlOWqrUsWIvYGzya2ZB9HYarK6ZWv1OJHl+WuLzyp562eAK4DvW+7T+6SUPkjOF00gt36+NCIWDvSKDv2VgTqpjyrdqLchB1UgF2LU0/SmW20lubbNcHIG+3ZyYeJqcvcydwAvkgsdV7XSzeEgcjmiN4YBwgeq9isVOh9GHj/gUfK5t6yYfpx87j0J3FkUPG5B7tag2bECPPd6lsdQACmlxeSH4VXk++t95K5mKgVVM4HZ5NrPqaWH3CIIV2dBVeuK/1MlsLOWxnGPZpK70Vpb/L2NHBgFWNxS4VMzrbd8sK2BlNJO5IKk9eRWAwcCY8itBaaRxydbQT7WY0qrVgqbKgGbj0XEd1JKwyNiTVHD/Dfkc3EUja05zvb86puKc/ZU4GM0dl25gaZBhEoQrqH0PsjPQtVjgd4BfB24JSLWeg3oHqXn03KL2AFb+aQvMJ9bG5blqDNSHmbkEPI98ngaA7iViiyryb+R9TSt7LaeoneC0uZ+DnwrIu7s/pSro1JKZ5G7ll8DfC0i/sW8TP9koE7qw0rdcv2Z3GdxuUuKDcAj5JpUidztyJ3kjN1K4OGIeLjYzpCIWFfabrlWa5NCRQ0MzRUeV7c2KP3+LGhug5TS0eRz9OGIeKKY16QLoGbOvWTmq/fwGA48pQKsV5NrOj9NHlNlXSqN/dDCuk2CQ2qbUu3+D5PHHnuBHAS9m8aawYta+r+mpmNyeH+qkZTSrsAB5MDJ64DJ5MKj8cB+5IKiDeRjWu6mqzKvubEdK34bEW+rut5+mNyq9c6IeC6lNCI2M56Zer+iEPvN5ILIt5c+aqmlQNk/gF+Tx0m8u1sSqDYptxpvZRmv1zVmPrdnWZajzioCdnsDJ5LH6X01ORjXXKB3bWn+feQA3bUR8Uxpe16Hu0FnnglLQf0tgAuAfwaeBfaKiOUes/7HQJ3Uh5UKs94GfJ58wX6ZXJPq7+Sb9HJgQUsZ6KoajxYqahMtBO2GhYN/d0r1uedDbt/jMRy4UlX3TVhQ1WVKD6RDyP/XlmqD1xWfd1nhU3Xhlvmhjku5+8LZrSxSOW51tBxwmU8ulITGcQaXFMvf2NKx99j1Pyl3kTqBXBg5CXgtucXccGBHcouSpeTfxiPAjcD/RcTS0jYcH60HNRecSyltRR5b6Tly4H5IRDxWCliYl+pFzOd2L8ty1JWKa+5kcuBuKjl/tQ95fOYXyEHgx4Bbq4JzXZ6fVus6mh9JudvT/ySPV3dmRPxgcxVH1fcYqJP6iaI7oRcjYmULnzv+jdqsuvVcMW8/cq3m3cjdcmxFLiS5i9xV1W/JYzCtK5a3oKxKe8+95o6DastjOLC197pWCjp5PeyEri4grD6PLcDvHimlp8njyjWwaSu5VeSC+qHkrirnkAso/wHcTx5PB3IXP4+3pRDCQsqBI6U0jJwXnUou3E7A1sBT1cH9zV1/y9cDr9WdV/0/TCltD7wVOA7YhdxqaCw54DqfHIy4G/gr8KtwfKSaMp9bG5blqLNay8s21zIW/A11t9Jz4CHkVrN/IwdK13fkGBTX208A3wD+EhGvNd/S/xiok/qZ6u4NuvrCbY2bgaV4uD4TOJkcoIOmg1eXux56mRy0ux74ceSu4ax92QWaq5WsvsVjOHCkNoz7YWCoZ7SltWNVbfR9gB3IXQPtAjwUETd7L2ufUiuBb5C76HmM3PJpLfAXYAE5UPccuXD+OfJ4OqsjYlUL29x4XlnANLClzXS93tKzSvX1YHPntYVf7VfVKvlQ8vl/LI1B+vJzQ+V/Xw7gPwP8F3B1FN36qW8wn9s1LMtRV6jK2w4F1ldaLYOB9Z6UUtqFnA+GPHbgbcA15IopGyu4Q9vytSmPJ/p7cp5674h41vxK/2KgTlKnWHjVP6WUdiTX1vk4jQ/QDeQH7MHkh+sNxWd1NA5cXDEX+AhwdxGwM/PQASmP8fMechdP10bEj2qcJLWTx3BgaC44l1LaGtiX3HpgGTCR3BXg+oh4uRbp7G+qCoVbDZCmlIaTn31Wp5R2Aw4ExgFbkI/TK8n3sSB3sTcSmB8Re5vXaZ9SIGUr4HByYcLCiJhffN5kPJ1m1u9ol0DVLSU9bgNIaqULuGZaeW38DaaUXgFMAUaRx1CcGBFf8vfTcSmlL5KfI7YqZpW7uo3iNai0SvV4lU8BF0XEf3Z7YtUp5nP7Nq9zA0tKacuIeNnj3jNKLermksfdrpSZ1QP3kCum3BgRi4vlN9uNZUrpjcBPim18MCL+tzu/g3re4M0vIkmNUkrjgAuBURFxao2To+7zEeBU8gNzPblrqnKN10S+hywuva88jAe5P/RfAVcAFxuk67AJwJvID797p5Qejoi7apwmtY/HcAAo1Xzeltx64N3kLtnWkceEmEgeZ2QV8HxK6U/ArcBtEbHKygyta6mryvL/rHQMBgPb0liZ5DXkh+PRwISi+5ndyF0sDiYXzldU1oF87KamlHaMiKe68ev1O5XCn8jjg/26/FlROFQJkDTbVWVbgnRtCMRYCNVPVQXoN7YOKB/vUsBuGDACWJ5S2g54NbnV7MiU0mTgMHKwvtKl+6hivSsj4sme+1b9Q3E8Pg58hnzNXUt+hlhPvv8FuYvSBmAlcAP5WnwkueLEhGJTOwJXFtv7aUSs9Jzutczn9iGW5Qw8KaVRwGnA68jDlbzfa2mPGUS+//0nubvKBuBpcq8dryleH0kpXQ9cExHPVVasrrRWmh5fvJYA5lP6IVvUSWqXlNK+5BYBADtGxDMWMPYvKaWPAd8sJitd1DwLzATuI3eDOaX4/NvAJ8ktEfYAjicXeowuPl9LDtT9S0+kvT9KeWzAW8kZsl8B/xwRT1hg0Xd4DPu/lNJ08rXwJJrvGjjID2pDSvPXAY8Al0XENT2a4H6i6E5mHPn/uRO59dZEcjeLOwP7FYtWKpxUVB58B5WmG6qWqQRZL4iIiz1fO6ejecXNddOUUhoCDCkC3hOAg8m/gZHAdGBmRFzh8et7WgrQt7L8DjQGhWaQW81uSR4PbT9yJbK1xectBejXkK8f50fEv/i7aZ+U0t7AH8jnYMUycrf4N5G7vf1b6bP9I2JOcaynAe+ncSw7yN3ifj8ivuyx6L3M5/YdluUMPEU+6vvklq8jgY+Rg0L/8Nh3r1KLugnAomL268h51VOA3cnPGgCPAj8Hro+IB4r1m1xDiwqhVwJHk++t+5aDe+ofDNRJA1BRq2ZNB7sVGgFcRx4U/HMRcVlbmmirbyhqG/+VXOC5ljxOz+3A18gD1i5PKX0QuKpYZSZwaESsLW3jGODr5MBdHbmA9MSIuLHHvkg/USmUKv7nF5GPy3kRcUlHuwZTz/IY9n8ppbcDl5Bb0EEO+FS68KpktFPpbyVQV1mujtyFyeURMauHkt2npDxe6lRyy5ctyAXwM8gt4kYAk8mFD9A0QAqN97Ig/88rXTZXVFp6jCG3eryT/NB8ZPH5YxGxe5d/KQGbdl+6mUDMtjS29D8EOID8exhH/j3sQz6WkAM0AM9FxKRuSr5qoAjI7UA+/8eRA/S7kYN0E8hBuUo3ttC0wkRD6bP15CDdsNLmK91SvRwRW6E2K4JtFwHn0/h//CPw6UqhY7Hc78gtsAC+FRGfrNrOAcB/kM/pIF/Dp0fEQ939HdR+5nN7nmU5aqtSoGgsuXzmNOAhctfC1xlM736psTv4W4A3ABcWlU/GAm8HTie3rKt4nlzG9mPgDmApsD352vohcsAVciu9M73G9j8G6qQBpCjo+k9gG+CTEXF7B7dzKrkmx4KI2LOFZQZB27ovUu+RUvoAcDWNrQ9uB94SEStLy4wjN7WvOCwi7ii6G9tQZESmA58nt7ADuBs4KSKe6IGv0WuUH3w6khEuZa7HAOcAFwPPRsQO3ZBcNcNjqNaklI4gtxQYT26BNYhcEPwSOWCwM41Bof8GbiEHGPYj16IcXdrcX4F/ioh5PZD0PiWldBXwLnKXPRNaWGw9+RgMpenYRxWVh57VwIvAQnJQ7gVy12tzyfeqoeTA393kICDAgREx05rHHZeajh+WyM+hLbWSm0juvjSRz60jyC1shgGTyIHayhgfQ2gaiNlAPv6VAv7hwEERcb/Hr29JKY0mH/vh5ED6VHL3esPJx3gHGgOy1cq/jUqL2cE0DdJXNAAPAM+Qrw+PkceOudHfS9sV5/VD5F436snX5OMi4tbi82ERsTal9E5yl5eQx6LbL4pxW0tBn8nw/9k76zDJiqsPv2dmjUUXt8XdnQDB3ZLgISEkhAhRiCsREvIRDyQhAsQTggaXQHB3d1ncbdlldeZ8f5yqvTW949M9+nufZ56+fftaT3XdW3Xkd/g34ayDmHce7e4vqR/XF41zhw6y5YjeUPTRiUS77wzc4O7v7mJXUQfyPdbMDiCc5HcCu7r7q8U2ewJfJ+aH8xe7P0OMa58lMtVXTuvfBHZ299sb/w1EfyNHnRAjCDMbAzwIrEhE73/R3V/p6YTHzFYCbiKMJxu6+91pMOfEfaXUUh7v7u90cCgxSCgGcF8jMkNaCcPFDu5+fTFxzq8XEin3ACe4+1HlcdLycsRAJEckHwX83t1n9t83GxyY2WLu/krxvjcT4VWIWj9rEYaP8xSp2n+oDUUtKSr5X0RNulI67VSinc8ETiGkTQD+6O5HpH2bgD2IWqDvo8oCuwl4b2+ezcOR4pmzD3AW8X/OsqFO20yYMpPuFcIRN41w7s0molYBnnb3FdLx20jr5XXpeXg6sH9a/Qd3/5T6a9+pcdgtSGTBTSCcousQNcTGEw7TFYiMKWjbxyCccM1UTrmcwVNuk4OO5vQ9MXQws52BSwm5qFJKsezr2UE/mmh/iPFrrguTnfZ5+4cIp/ybREDFrYSse/4NvTDS77u9xcxWJAJS1kmrTnf393ew7VSqQIj3laobxX3/PYRReVHCifpZdz+3YV9ghKNx7uBHtpyRSWqb1no8m8xsN+BEYnz1Hne/QH20f0hB7VOIcemu7n5ZXl8ES+xIlJk5kJjjNNN2/OtEtt2P3P0//fsNRH/RXkSZEGIYkgbbM4kaOo8QkenvTR/39F7wNHBBWs5FiM2jkHtLOt+OZnYS8LSFJrMYxBQDv/WJAYATk+In0+e1g7eTiuV9U+p+WUekyd2fBn5LpOtDOPZWS5+XsmTDFjPbzszuBC43s1+Y2WYQtXZypGIPeIKq3x2QXmVMajBqQ9EJmwB7p+UmwjG0u7t/0N3PSPfDvxXbH2gh2QbxzLzA3fcFfkTInEDU+/yKnHRBfvYUk9EmYsI6hpjAziQy384jMhuPJWRldiGkZA5w970IqZj8HFsuGRMBmpJTzqyqhZb/76cXl/L+8npEzzGzd5nZJ4BPm9kPzexK4H6ij5xERBkfTUiObkFk0ixC5YjJbd+S1o0lHDPZcTsmbfMw4SQ/GfglYfA4pn++pagnyYg1lXDStRDO2em0lbbN8rejiCzmZ4iM2aepfh8GHEfIRm0OfAb4vLt/3d3Pcven3P1pd38+3Q+a8v1A9IgxRDZdzmC8sXaDZKiE6O+ZA8ttivvspcD/0rGWAXY2M8mR1hmNc4cGsuWMXNy9JT2bFjGzhfP64n7aE66hymg+PJ+ir9coOic5Q2dTPfv2LIIFZxfL/3P3jxIKAt8F/kpk091PtNsxxPhFTrphTG86thBigOhJtEs7Rr68fA1R5PlrxMP55J4antLD5EIiS+CDwJFp3QbEoPF9VLV6IKLYT+7JOUT/Uvy23iYMGs3Ag+7+fBlRWRhNz0nRsPMS0kPbERGUtVxAGLInABsRjsD7hrsBuuh/RnznVmBd4BAzuxQ4xd2vKrbvbtTq0+l1NUU4Nha1oeiI4rexDWEcmU5Isf3F3S9N2+To16vMLGeDLATsAPwtZQuMdvdZhEzUJKImD8CHCYnMy/vvWw1eikjTHxKSMM8ThvibiKztMcAM76CYepr8vg1cBuyWVh8BfJlk8E/tWftcuhJ4AVgKWNDM9nD3i+RE7RnF/+uDhIMk95daslSl0TZTssySysbIJkKy9FrgKaJ9nwSuJrIp5wHedvfpdf0yot8o+v1/gEOYu5bcQ0RGHMDjRB2X14jf1yR3f8DMziPqMAG0uPuz6ff4djqHEc76NvOgnmYRiTk8SgTn5ezHF2Cu+Wu+d55MlW2+t5kt4+7P5QOldpphZlcTzvtFibHYMlQBgKIPaJzb/8iWI3qDmS1KSAGvCjxkZv8GTiv7VnfHpu7+Tmr7LwM7mNkC7j65Udcu5uIU4EOEk/1nhBOuVtmj2d2fAX6UxinzEePjRYDXfASqU400FCkmxBCiiHBa1MzGdrGtt/fe3d8kBnfPA5ub2bvTMbuMmDOz5iLC9Fxikrywmf0uRUbfRtQlW5MwlFxJZFQ9093vKAaMPPG6rVi3BsxtsOhmNGze507it+CEnv7yFrIdw5qiv11JZMrkTIBFiQnROWZ2tpm918zm8UoGrN0AmmSwaiWcohBGSUUVNxC1oeiIFNU6msoYOY7I+jih2CZLr0EUA88cVGwzK73OcPeTicyBWcS9cq80MR8xGcidkA1QxxJGqSPd/Wh3vzBlwEzKTrraTJhsuEgG/1OLY34QwljV0Und/TVivJT5RD5s37/SiCK3xz/T62iiTadTtS3E/3UclTNmEvAAYfy/iUr+ZzKwvbsvDnyAqFv1XXf/i7s/6e5T3P0Vd5+eMiV7mhEiBgd5HvMrImjh34Rc12FE4NcHiEyQbd39w+5+kruf7e4XufsDad9/Fsf7kJlNKOdH6d6gLNn6MR8hJZrZJL2W//Mc8HcDodwBUY9nN9qS77O3EPcMCDnF+RF1QePc/ke2HNEbPGqZbQhMJOrL/RG4ysw+a1G3MM9NupuIM4UIbhoFbAaaazSa4tl3DRHEsjwh9d7htsX7t4FZ7v6CnHQjAznqhBhCmNnmZnYWIZM1votttzezU/PD29pKuNxFZXw6rIvjNFlRTNhDBmN+wjGTBwOfBLYlJGduJySMvgl8EfhqzjAQg5diMvAK8FZaNjNbPy2Uv58yGjazl1WSbnnn5mSIfppqwr2Gu88cCYazYrCcjfSPAr8hJq4LENGKpwEXmtnH0yR4drF/Ux40F+tXS6/zu/tzGlQ3FrWh6Ih0b1u5WHUVVcBDJr8/pVi3i5mtVm5U3F//RtRigshSXq8e1zrUKYxTM9z9NXeflRwwc81jPGSbWmv3TVxGlYmxhJltC10at84slt+TsgOUbdMDCuPETURdsGbCIT0uLT8FXEFk4P8b+CxhiDqMMBav4e5bEo69ZiIzNbfZTHefCm3vt8W55YgZohS/mzuI38Gn3P2z7v5Xd78r/T3iqX5yvh/U3BtOJ343ELKX7RrFRN1oIer/QTz/VrPIHO8o4O+vxer3l/232Od+qmfpBMIZWDsvEb1E49z+RbYc0VOKPvqn9Jrr825CBAj+18y+b2Yr1fTNufpdcax5gaUJm88omNsxLOpPO8++/boKYC/mQGqfEYQGOEIMLdYF9gE2d/cOZT9ShNa3icj9rDs+p7+nSIyr09sdUwRcu4YMb6tVvpOFVvmDxIB+lWLTM6kGdF9391Pc/W53n9aL7yn6mWIw9xQRwQ4xiHtXWm4vGvYmqgi7+YgadG0Om15L6amcpTcSDGe1RvrFgeOB1YFfE1IHYwiD/G+Bm8zs62a2Dszpe7lWyjJm9iNg33Ss6ywkaDRoayxqQzEXhWPn9mL1Qu4+uTSkJGOIufvDVMbLZkJCqKSUM8oZBquTHIH6jcxNcsD0yGHm7i8StewyH+/GbjcThuLMwSAjcU8pjBNfIO6nvyYccusDWxPZioe4+wfc/USPGh1Xp3Fk/v2fURzycGjbN/L9ttHfRfQ/HhmS70D7jvVsfE7Lnu69zen3UNaaPKh2X1E/ktP8QSLor4lwjm4Ic90z8737z8W6HWkrtZfZiJhPzCaelRPTuRQwUR80zu1fZMsRPSX30T8V635EZEPOIDKNj6aqMbk+zMmwy+QazNmRtzahXrAkIR0t+ofcln9Pr1sRDlMh2qBJphBDi1FEFPLbZrZYRxu5+wwiMh+irkN78k5vEDIX44lJUEeRNxub2TFmdj9RM+dw4oHydHr/bNr0Bnf/jbtfmweeiqAbOhSTqEnA3Wl5YWDbFA3bZpLVQTTsQbnNk3E6F8bdjcoQfav1rvDxkKMw0j8E3ENEAu/h7i+6+5FEfauvEgPtUcTk7UdEZNy1ZvY5MzsKOAr4HhExOZvISDhDRorGozYU7VEYQ8rJ7VJmtlA7bZqNyuUE+0AL6cx8vBwt+RTx24CYQK9Qr2sWcyiN9vt3ZtwCSAaq0kH0sYZd2TCmGIP+A/iCu38tOeTudfdn3f2J5Oi20hGT3ucxw0nFIffKWQZiZNGLQK9S/eE9+t00hmLOd0/6g5D2ypKWbZzqaWz1OCGRn3lvOtaoot/vQmTRjgJmErUIRZ3QOLffkS1H9Iiijz4I3EvMDx4i+uLhQM52XIHoh5elTMwDvSLL1i5qZh8ipOQh7r+qT9dP1LTlicScZMYAX5YYhMhRJ8QQoBgkTaXKUlqgi91uICIaVzOzObr/hQGkGViiPGYHEW9nEhFdawKvEhH/vwC+QkRD/zZtt086/hwnjCLohh5pYH4dIb/WDGxKRPvURjHniddfinU7EIPGsu1/CKxETK4BnmhnojGcyf+zHKm6t5nNB+BRV+lnREbBEUTGzXQium0rIqL1x1R1mZYgJnin0DaTRzQWtaHoiOeI4AaI30mu81COr7NR+e/Fuk1IWQaZ4tn5WLF6g3aOJ/rGdcATaXkMsD90KX95TrG8uZktJ+Nj70iZT1Ng7nqC6XMvHTHp/ey0fB1RkwdiDLxrP122GIJ4pf6g300/UIz7H6HK9JkA7GZmi+TsjmKX2rEVRMDfOHefnYL9dgA+n09BGKdfadBXGMlonNtgZMsRfSS3eQ48OQwY4+7/AvYilAkuA6YRNSYPAv5qZo+b2a/M7Ftm9i0iY/IbJAlh4F/u/lJ/fQkBVP3/K+7+RU81toUo0cRfiKHF7YTRbzVClrAzXicGeACfNbM5ciIWWsh5wLcEUUy2DcUg7RQi4ur3xIP9KOBodz/D3R8DLiKcMFub2bJFFpUYYhTtdhNwbVpeFvhwWi7r/uSIoCeAO4rD7JiONd7MvkBM2lqJ6K+3iPozI4lscDw1ve5EIe2T/uct7v5Hwnj/YeJ/9CoRYTWa+N+9QgzAP+LuX/GojyX6B7WhaENxr3ySShZxAimowWtqpFlIP70G/K84zP7lMdOzsxnYmLhnOjAzZXzJKVQnPAqyl3XnsvxlZ8ao+4gahJlDoUvnnugCr6kn2BnFmPRvxer31/+qxHBCv5v+x92nE2OdLPe8KUkymLa2pzy2+mexbj1gbTNb28x+AZxLPFtnEsbNv3kncoGi12ic23/IliN6Q20f3R5YJ3/o7te7+67Eb+JPRN8cC6xIBDv8APgW0fZrEM70a4rjiX7CK5nuaaCsVdE+piAJIYYWZnY7EYn/UXf/SyfbLUxkO+1FSFDcTERPPUrozH8DWAq4AniPp9oPxf6WDIwLpPPdU06OiofKOKLI9F7AN939uGRYHElZU8OKZHx8D3BWsXpNjzpL5Xaj0mD+CCJ9H2KicC3xG1uu2LwF+LK7H9+wCx+kJCN9q5ldCuwMfNfdf9DeNsX75YjsxHWJ7MapRJTyg+4+s3Z70VjUhqI9khHk68B3iWjX64CD3f25/AxN2zW7e4uZHUgVrPAk8WydQozHW8xsOyJ7az7CoPkNd/9xeSzRd8xsMyIgpYUUke7ur3T2fzazTwK/S29fcfcl+udqBbS5B68K5LGIA2t7SLYJMRf63QwMyYlwFHBcWjUJ2DQFrJTb5WfjhVR1rl8G5gfmqTnsf4G9NL9sDBrn9h+y5Yje0FkfTeoEXsw7lgM+STjuViHuqRBB0w8Qztlf1v5mhBCDAznqhBgiFE6RbxFRMRcAh7v7XBIgxYP8ISJCal4iouZF4kFdRnB91t1PrD1GJ9cxlyHLzA4jorUedffVe/rdxODEzP5LRFVC1JX5jrtPKgb+5QTgzbRdNnxCGEPyJOB04rf2aj9d/qChMETsT/wf7gR2dvfXO9hek6NBhtpQdISZbUtIP61HRLAe7e5/yL+Zmm2bCEPW2LRqL3e/KH22NOHEezeRUTcL2M3dr0bUFYv6gHcAa6dVn3P333ZmVExGj0eAd4jahO9z9+f65YIF0MboeBfR3yA5swfwssQgR7+bgcHMxhMOhSWJucBPCcPwi8U8NY+t9iGCA2cQksRQzR+mEHPer7n7MwpcaQyNHucmp5C194wt+uiwduzJliP6Qnf7aHbApj61IFGPcGuiFt0MQgr6AXd/u725ihBi4JH0pRBDhzxwzRIhOxNF0UdBPLyTETDLEu5NyCr8lyj67MRkaV5CW/5xImqqWwO78qHfzsdXEwPHVc1sw3w9Pf6GYlBgVc2Y/yNqMAHsDXwRqt9AGgA2u/tkYrIB1cQawtD8EKGH/pGR6KSDqk4KkSkzg4hq3LiT7edMfC2Rlxt4maIT1IailqIt7wbOT8uLAJ+BNr+ZvH1zMkCdUaze18zWMrNj0nHeTdw3mwipxZsb9gVGMB5yXD8l5IFOIGp60JmB0N2fJoz8iwN7Ek5Z0b/U1mgBODBl7wjREb3+3ZTP7/y+3hc3HEnPu3eIecTTafUniHpYpfRXriP4H+I+PJaYR3h6/wBxj/6muz+TtpWTrgHUc5zbXj/xoNWiNMJaZraImU0ws6XSfHJsTbbecOxrsuWIXtPdPpr6WrbRvOXuD7r7H9393+7+H3e/2UMGfq65ihBicKCMOiGGEEXE2d+BDxKTn8+4+4XFNmMIOYSfERrUH3b3U81sc6KuygLEw/0S4NIUTdOn6MQ0kPsr8AHg1+5+5HCPihspmNnXiQLhecJ0FFEj4s30eY7u2o8wQE8mJtevALemdVe7+7SR/Jso/k9/BT5ESIV+TgaHoYPaUHSEma1G1BFZOK06nLhPthTb5N/P1oRBBELKCKJWRMkrwK7uflfjrlok45i56ugMCYox8ASglNDbyt1vHKjrEoOb7vxuarN9RvJ4tR7U/M8/AxxDzA9mA1+heD4WWUanAPsRzrlXgBuBi9z9ngH5EiOQeoxzS5uCmY0lap2vBGxA1DFfhVBhmReYSGS3jyMCQ68nxlIP5HlmOs6w6Y+y5Yi+UPTRvxC/hV8DX+hOO1mVpamsZCEGObWGASHE4KaJkBb8IzHo3QI42cyuAs4EVgfWSutXJBwmNwK4+83AzWY2r7tPLQ/a14d1MahfALgrrdPAbghTDOKOJ+pEbEBMsEdTRSeX0bBnmdmxxER8EnBzykCg2Fa/iei7HyIM+vMT/y8xtFAbijmke+UjZvY7olA7wOeIjKvz88S4uFdea2YvElHRTtux+DTCSPUdd79Lk+nGkjMC9H8eGhQR4m+Y2WVENgLA/qSxbmeURkcZIEcO6XczqqPfjVXSX9m5MKq4N6xISOQulP52BH7n7v/Vb6hj8v00/c+PA54h5g6vA/+ryeLI/8OvE5lGLwIP1wS66B7dv/R6nFs46VYB3gu8D9iUStK0zeaEkgDAJmn7acArZnYWcIG7XznM+plsOaIenEI46vYDfkKlgNQhXmUy614qxCBHGXVCDEGSLMIOwNnAfFS1wLJkVnakfNPdjyv2K6Pc2hSdrcM1jSJkv15z1WYaVqQou0WBVzobtCfZkhk16zS5rsHM3gvc6+5PDPS1iN6hNhSZIkJ1aUJabbf00WPAtu7+QrFtzhz4MZFVAGGknE4YJ/8L/MXdb9G9U4i5aSeLHyIjYYMi07/N+LbWoWI1tZXU14YXRcZKE2HrKB0++xLGcIjfzebu/pKZLUwYxpcj5lUrAdsSUrfTCeP1fGm/i919Tznquk9v+lgpAdjZcdM2npabXFJudaG341wzW4rIovw4sFjx0UxivDOGsFXMTq9NVLUJZxEBoVnF5W2iduGvcmblcLlfy5Yj+opF3dVxwMHufucAX44Qoo7IUSfEEKSYhB5E6P1vRQx+c22xx4A/AL+pdZwI0Re6MykYLpMoIYToCWb2LkI6aKm06jTgWHeflD7PTr3VgSuAB4kMg9uBy9z9jl6cU/dbMWKoyYqbSmT8A+zl7hfVbNsMjPGQ3l6AGCsvT+WI2R7Y1N2n9NsXEHWj5rfQ3JmDxsyWJYzgBjxC5Qw4F1gC2IhwJLQACxa7tlAZzFuIuZYBC+t303P6MoeozYjt7DhmtjyRATkbWMzdr6rD5YsuSGOgY4l7K4TTaTahHDC62HRKej8WeJlwiJe0pr9mor89Bfze3X/csIvvZ2TLEb2lCFjaFJjp7ncP9DUJIeqLHHVCDEFqoqkmAJsBuxMD35sIbXdleggxSJFxfeijNhTtYWbrENJFk4Hb3f31DrZbl8jUeLImu6fdLA1lDoiRRs1Ydy5HjJmdRNSDhHCKH05kJWxKOF4WTn8bARsTWRu1jpiPu/spyo4autQ4cJYGViAcAPMTxu81CEfBYoSk3HjaOuAy2aHg6W82beX6SiP6Ye7+1wZ8nRFPNzJi59wLUnuvSjjf5wM2J6T6RxHtvwpRC21Fd3+qP7/HcKA749wiAGkL4LfE/78l/ZX95zXgUqIm3VTgDeAhoq9OJCQetyNq2m1DOO9GU/VLCMfVV9397Tp8vQFFthwhhBAdIUedEEMcGYuFEEKIoUvK/Mk1QowYn3erlpaZrUY4IxxYxt3P7o9rFqJedGWYr9l2MUKe8AXgQOAX6aMZwM2EU24+wug7hrbOmNIRM5MwEN/m7pvJUTf0MLM9CWP+PIRzbhtgAtHOixMSbu0xk0pyr4nKMddUbDOVcPA4cCvwaFr3AlG/6QZ3f6We32ek0Z40aTufj3f3KWY2HyFNujzR3ssT7b0Y0d4TiOdgLdm5+o3hlI012DCz8UR26o5UEo4QbXMJIQt+lbtP7ir7NR1vMSIr79D0Og+Vc/0E4Dh3f3G42ECGy/cQQghRH+SoE2IY0Z3BrxBCCCEaS5kB18k2o4DWwinXxlhjZqPdfVZaXpnI1JuXkPTaAliHMIjNB6xIOCY2dvc75XgQQ40yU9TMxhFZcIsTv+vVgK2J3/9oIgNjibSrU8mkQeWIybJpeVxcOu1mEI46gKXd/cVGfCfROMzsf0QGDlSOgdJJ0EL8Fmpl90reAt4h7qFPAdcTzrgphHPuOuK3Mg/whu6pvaczZ0RyzIwhsszXAt5F1MaeH1iXyDaaQUgpTih2Ldu7NW3TTJXJlZ07k919oTp+HVFgZj8Dvkjl9IbInvs1cGkHUqa1KgF5eU4N0TRG+iBwJJGpB9Fn/+Xun2ncNxo4ZMsRQgghR50QQgghhBANohuZA2MIB8RkIgtkKyJraDyRKbItIdc3kzBSztfOYXK20M/d/SulsUuIwYyZLQp8kjCyL0Y46NYnsuJGUznkamkhfvfNVNJopTwhhMNlFrAAUfPnZuAlIjvqHuA+4Ak5YIYO+d5mZkcAJxL3xeyQHVdsWjpxphGOuJnEb+QWojboVOBN4B53fzYdf06ARDvn7vReLjon9fUlCUfafMC7CWnSeYi+vwHRV9tzrpd9O9cTnIf2mQE8TTj+ZhB9/5PDQTJxsJFq7l5KjFlmEffsS4FvA3fW495qZosDFxHPhfyb2Mndr+jrsYUQQojBhhx1QgghhBDDBEnoDG7MbBkik2cWYXTanMiQW5DIkNuAKnOgdMiVRsr2MkXmfO7upaNCiEGNmc0PvEIYYDszzLfS1hFTMgN4niqj43rgXsJR9yohcfmUmY0l5r/T6/09RP+Qn3FmtiBR5wra1rF6AHiW+M28CFwFPEP8fl5y98c6O27xXlnJdcTMNgbOItpmRWCp9FHpUIXK8ZrbcxZVdmzertz+ccL5Pgt4DriCcMrOAl5090fq/V1Em9p0hwB/o8pevAbYxd1n1uk82TG/HvBTYOf00UXAEdnBLoQQQgwX5KgTQgghhBjiKINqcFAYkbM031giC24bYJX0flFgPSrpvdJQWdZLcsLY2JmD4m1gEpExMoUwWn7V3d+q6xcTogFkmS8zOx/YkzDSQ/z+R3Ww22OEA6aVMMxfTRj/ZwHPufsD6didBi3U1sYTQ4fid/Mdol7Z60SG5I2Ew8CB5ztyFpTyct2RKRb1wcymEJniUElVjqbq69nZk5mRPivXQTjjzgbuTNu8A0zqyAEvOcHGYWZnAfsQzvK3gQ+6+yWdZab24VxbEo7AJmLMcxRwsvquEEKI4URHEyAhhBBCCDFEKGp6bAAsC1zv7m90upOoO8lJtxbwP6LW0XLAwh1sPoNw0OWsuJw5AFWdlzHF+/uJzIEZhHPuKsJRMZvIFHm6Xt9DiH7mz4SjbhYhZ9dEZEHdQ0gTvg3cRUgWziYcek93xzDfkSNG2VJDmtx2PyXqGk5tb6NaqcrsvC2dNjLyN54ikOg04DCqbNksXTkbeJnqWXgD8CDhgHsZuAA4Cdg9fX6Lu5/Yznm6bG9RH4qM09xmo4C7kpOuud5OOgB3v8HM/gXsT/x2dgIuI8ZDQgghxLBAjjohhBBiGGNmzYQtai6jZJH9I4mnIY6Z7QD8EliXMHB/F/iL2rb/cfcHzMwJGUuopCrLzIFWqow6iFpJzWmbMsPuv8BfCRm/FqLmztOd1LtT5oAYMuTfqrufbWbHEf3kBeBaIktuHuCdjmpLyREzMslt6u7T8rr2MiRrn336LQwY+f9+CrAf8BDxvHueyIh9nuj7k9z9DgAzG+vuM/IBzOzPVI66g83s58DraQyb+73au59IspdLActQOc7vT5/VfQxSjGXPBLYEVgI2AtZCjjohhBDDCDnqhBBCiGFGyiBocveWwoA5isjuydkISwHPmdkbZeSrapwNLYr2ehmYN61eGviCmZ1WGjJF4ykyB/4BfJkwYDVTZQ5MI9qqieiL1wIPp/UvAecBvwUOTds/6e6ntnMeZQ6I4cYx7WTITc4LKeikVY4Y0R4KSBm8FA75G8xsOyLo5El3n9Le9skpMyMt5+CTs4jn5DyE3OkW7n5BOq76/QDg7i+Y2RiqWqL3Q8MChnIbXwc8STjqVgZWlPS7EEKI4YQcdUIIIcQwIDnnmt19djJaZAP+toRMzNrERHdxYE0ia+FtoCnVB7oPuMjdX8nHk/Fj8FNkFtxnZt8HfkREOK8LHA78ZgAvbySSjcV/Ag4masYBPEXUVnmZSrbvQZi7vqCZ/Y3KUXeAmf3Q3Z8rTyIHxcBROoyUsVo/spMuOaHb+43LCS3EEMfd78rLtX29vcw4j1qEuSbhGVTPxgMJSUwxABTPvtuI+QXA+um17uORYqz7upk9CuxAKA+sRwRDyVEnhBBiWCBHnRBCCDGEqam/k+uUrQ98kjBkdFQfawnCodMCfCmtezDJC/3R3SfLWTc0KNrpbEIG6GvpoyPM7GJ3f7zjvUU9yQZGd3/IzHYiHHeTOqrXkgyQud9m6bYrzOxlwqm+MLA9kaEnBgFFFuMYd5850Ncz3JDjU4jhTR+kKk+ictTtbWZLu/vzDblI0SlJ+nI08EBa1QosXytZWk+KTL27qeTBN3X3GZqvCCGEGC40db2JEEIIIQYrydjhZjbBzD5pZrcCdwJHEEb+LHVZm42Qg3XyZHcmkWn3E+B8M5uoSe/QoIg0nkq031tERPNawHvNbJ5OdhcNwt0fdvdH3X2WmTXl7AFo42Ava2llmUxo65h7f79csJiLmjZbzMy2MrMvm9npwIlm9lUz2zTJfwkhhOiCno4tC+nM64GcXb4gsGudL030gBSA9DDwImFXXAbYENo+O+t4vjxemppXAUuZ2SKarwghhBguyFEnhBBCDEGS/BpmtoiZfQg4HTgR2JhwymXnXDMwJr2+ClwNXA5cBfwduIWQ5cuG5lnA1sCfzGzHdA6NF+qABc1db9n+vt3Yptnd3wD+QGXI2AtYozfnFPXD3Vtr5Lw6MirlbU4p1u1iZqs27OJEhxSSbIcSNZKuJpzh+wOHAccR99KzzGyztG2XfVUIIUT3SXWWIcatmYMG4lpEm+fck1RZdcsBu6flujvOirnI1nkV8DRVfWYhhBBiyGMKPhFCCCGGJimL41vAh4AV0upWYvLqVNlybwNHATcB04Dp7v5SOsZ4wkn3PsL4vEdxijuAzVUbqP40QjYv1wwxsw2IGmkbENl133L3E+t5LtE4soSTmd1HZEUCfNndfzGQ1zUSMbMViQCIMnMjB0GMIwIbcpDDm0Rdwis6kjoVQgjRc4rxzSrAI2m1A+vkeq+i/0mKDV8DvpNWPQq8291faYQcpZktQATMrEfMce519/U730sIIYQYOihCXgghhBiCmNkOwPXA0VROOqeKYm0qlucBvk5I6E1x95fMbFTKwHrH3d90978AHySysXJR9o2AT0k6sT6Y2SpmdpSZ/RVYu4f7rmZmh5vZ9un9XJl5RX20u4BbCYfCgsBGZrZoX69f9Bu5bcusuoNSPRjRT5jZWOCbwHbEPXFaeh1D3FONtpnICwG/APZJ+2ueJYQQdSA56czdHyNqlEHcg98zgJc14nH3acBlwH1p1arAV1MwmtcjwzxJh+dx0SFUAUwAN2psNDBIPUAIIRqDJpBCiIZTGpRluBKi9+RJkZmtTGTSbUg4Y8rsjWbCePEoUTfCgNHAaoTR+UIzW9bdZ5eZcslp9xbwOeBvxfEOITKzRB8ws72A2whD/p5URo3u7LsV0SbHAcen1a0dbJvvsTcQGT4A6xK1Q8TQIPfLsk7dpqTaL6Lf2Bw4HBhLzJnmIWp73gx8GdgB+D5wBXGPbSXqfB6bjJTt9lEhhBC9or0glgN6UyNUToa6cgvwl+L94cBX6nXwJB3eYmabAN+met4CXJXqAKs9+4ksQ6u6gEII0RhkMBdCNJzsDDCz8TJcCdF7UnTqBELWcHviOT6GmLQ+R9Sp+ygwkTAyvye9nkk480YBmwE/zjWvsmMnTYKb3H028HNgUjrt+sA2mgT3maWosm9eAZbtwb4vEe22CLCOma2ZfgvtjePyxPnG4nzroBoeQ4bctu7+CnBl8dG+A3VNI4niXndEep1N3GtfAvZ19y3c/RfufpW7f5+oA3kCVSbyysDnkqywEEKI+pCDWP5ZrNsI2KR2w3LMWtS3m4OcDPUjST3/BriXcKAtBPzAzL6cloH226GW9uYaZraEmX0OuBBYEphBOG1vImpuqz37kTRPxMxWN7PNldEohBD1RY46IURdKQ3HZraUme1sZt83s0uAP5vZcWa2i5nJaCxE7/g8UUh9Rno/hTAS7+TuB7v7X9z9OeAtd7/D3W919wOBLwKPp332Bj6eludMigvpxAeB84CpRDbJJoTzT/SQGqNDNiS8QWRCdosk9XRhseqj+fDtbOvp9RGqjLp5gOXauR4xeMntdFKxbn8zm79bO7c1Umq8T9S26Y4EbHKULgYsn1bl/985pH5oZs2WcPfpwJeAU4vDHEA4yIUQQtSBdG9udvc3gP8WH+0P4Qgqgs+82C87Fiaa2cbJuXBQqucr+khqk5mEFP9txUc/Ac4zs/2haodiv6b0arXtlp6xCye5928S8v2LEWPnsekQp7j7q437ZqI9zGxfM7sReJBQ+dgyrZ9Lkl8IIUTPMQWfCCEagZkdQUhfbNzOxy1E/aTvuft/2/lcCNEOZrYikWEzkTDkvwp8zt1PK7ZpBlqLyW5Tqu0xH/Bh4Ndp0zeAie7+Ts058vZ7pm1XAB4CPuruNzX0Cw5Div/nRlQGjHeAxVJtj+4e50PAX9Pbl4GlOosgNrMlgYuoZEuPc/dvJseCBn9DhBSBPoUqO3JPd7+4+NygjXFrVK0xbKRjZlsQdeM+BRzt7r/K/bKTfeYnspTnIzLlRgHbufs1tX2o6ONrARcQ98yZhETXL6QkIIQQfSM5cpywX7Wa2X7AGenjp4CNkgMPM1uEkHufn7iHb0qoS4wl1AUmAhOAq919+379IsOcJNV+LrAwqb2A6YTc+78I6ej7Adx9cjlnSUG8KxHqEasBWwE7E1l0ENl6OXDmBHc/qj++kwjy2MfMPgCcCCxAtO3F7r7fwF6dEEIMH7pMPxdCiJ5gZssDfyQG1pkZxGB9HCG/10xMmM4zs48A57n7OzIgC9ElexKZUbPT3/fd/bRkrLdcx6HcociSm2Jm/wY+TdRRmkBkffw1RcPm/XIfvIUqI2sNoMtMFDE3hZH+UUI6bwlgPGE4uqYrh0HBtYRzdQKwOPAh2tYSBMDMRicZomWB1akMJY+l69E9doiQnW5mdhZwcFp9IHBxcuC11LZnkTmwGvE7GQOsCjzq7leMNEdeMiiVtf5ehzb9siMWBZ4G1iLGLK8SRqm5+lBxj33AzM4FPkYYg7ckZIcn9fV7iMZR6+wWQvQ/hRPAgKaOxrJmhpmNc/ezzGw6MbdcHviqmU0haocuTTh1FiGeg+3RAmxuZvO5+5QGfa0Rh7tfn5yoP6MK1h1FKHNsAkwmAlluM7PZwNvAa2a2EjE+bk2vyxWHbUnrRwPTCOnT70P1u2n09xJtnpGnEw7Vo4n+t4+ZbenuNwzYxQkhxDBCjjohRN0ws3HA94DtqBwJo6kkKiAi4ZoIh90Y4P8I/frfp/VtJmZCiCpjgzAaQzy/7yUVb0+Tpy4nqu7+mpldSDjqICQw/0pVlD1LC5m7v2JmLxW7rw5c0APHkmjLKOAGIrNnOiFfek0P9n8DuJ6ohwXwGTN7yt2vznIz7t6SnHQQ2UPzEPfa0Wl/GTWGADnCnOp5eBKVo25vM1va3Z9P2y5DONLnBxYE3kUYw5qJ9p9IOIbvA9aj6OvDmeJ3/kJalWt03tXNQ8xH/E9zBP84wtHe0fnyffFSIqBiFUL6clXkqBvU1N4P9YwTov8pZLud9OxLUsXzEmOmFYngh8WBBdOzbyzVGOerVJLRXrM8I70v56M5gPQjRH01USfSuPQAImjlS1TtBPFcNWC3vDntyLhTtRtEO+WAmROB3+bsSY1n+58UQHYyMd7cI63+kpk95O6vD+ClCSHEsECOOiFEPdkEOIQYTLcSA2uAq4jaLbcTMhbbAPsRg/DliYLTp2twJ0T7JJmf+QnDbysxqb3I3af25DgpC2dSsWqimU3IE96C7DS/Gdg1rds8X04PL18EWfpnHyJIYUMzG5PqenQHB14r3m8CnGhm7/WoYQdAqrlyBHAYVQTyJKKWhIwaA0yZvdNJ5kA2Uo5K0f5XmdmrRJbXwsB3zGwysD1Rs2V2Wr9QB6edCayTHXwjwRFR/M7HEll0C6f3SwL3dMNhfR/h4Gwi/n/z5WO09/8r3t9CSGaukv6WHwn/76FCjcxalsFbFtiQuL/e6+5PDeQ1CjHSMLMJRIbOPMQ9ezNgfWIeuSCwLtU9PEsRZ5rTumZi3DqLtg45qOajLYSU+5tpn+eBh+v6ZQQA7j4J+LaZnUHU1j6QuN9C5VydRrRVC9EeY6iCeZup2g1CTvMEd7+yP65fdI67v2hm/0flqNuFGJOeNXBXJYQQwwM56oQQndKd7IvCCPURqgnTKOAV4DB3v6jY/A7g12b2XeCLRGTdIsBRZvZzd39LGR9CtCX1ibeTkTHXZ3g2fdYtKbvUT2eb2bLF6ulEH2zjqHP3llQPpKyh5mY23mtq2onu4e7TzOxBKvnLVYCNgJu6Y8hPtTxKCacZRGbkTWZ2CfAiYXBemTBwQeVUvcPdH6rftxG9pXy21WQOLEMYsWYRWVhbEs/GhcxsIuGky8atTxSHLGu2tBJOpSaqmnYQz2XSft9jBDjbi3FEGZX/Emnu09kYo6g5dxsRqJC33ZLImOvsnK+b2ZPAtmn1On37JqKeFE7wTYAPALsT2eIQkmwLmNn5RNbG/9IzU45WIRrLr4kgzlbaSh6WzKIKPiIttxL39KZim+zceYhwwk2lUiR4gAh0e9vdn6jvVxDt4e53A4eb2U+B9wA7Ae8mbAXzpM2aqOySWc4U4G6iDuGp7v5kPqbsBF1TlkTozb7d+f8mmdPziXHSvITiw83u/qzaSAgheo8cdUKIDkmSI2OIiMMOSQathYnCz1BNmP4DXJ4GiznSMdfR+r6ZzUdIYkBkmVwBXKWBnRBtSdH/TcA9wBaEcSLLV3ZLLraYrC1drF7S3Z/uaHszW4OYNF9GRLLKSdcLignrA8D9hKNueUIi7ya6cJxY2xqCAE8RGT97EnWzPpDWlxJCLcR99wHgGzXXIQYIM1uKcMSNJbK03kVkC4wiMgfWJjK5oK0TjrScA2Fa6Txz4B3it/Ym4ah6ErgSRlxW5d1UmRhLAF3WIioymB9Pq8YQ/+/FunDa5Ezk64jAJYDt0/HU9wYBZrYC8C3g8GJ1dnAvQPSpvQkJ99PM7DOFnLAQoo4UY5vriHFMDq6YToxfyoCT0cXyNMIBtwDwDOGEezate5KQFZ9MPB/fcPfpHZ2flGFbx68l2iEFiz0E/CTVo1sF2IBo73UJZ+oLRJs9DVxRZjenOZAliXe1VyfUBCr1mO78f4u++3dCVn15IphpI+BZtZEQQvQeOeqEEG1IA+HtgX0J+bQfAN/rRkTxFKJODoShqgk4391n5kye9JkXA8jjCcmENYnaW9uZ2Y3uPqP24EIImgjnTF5eOctWdmUEzhMqM9uGqHGWHTovJWm9Ke1tD/wY+Lq7d1ibSXRN0TaPAFcDOxBOmfeb2W+ThEyHbZjabg1gR8JR8zRR33MjYKm02XRiXJfHds2EAev7wOPKChk0HEM8X2cQMoztMZPoo9kw6YQzobnYZhqVjNTtxG9rClHD5br0fhQwxd2fq+P1DwmytGjqWw9RZZmuDlzTjvO7dv+3zextqtp2TUT0/wKE87O9ffLxHixWr2ZFTUEx4HwaODQtTyeeg2OoHNyjiDHsfER9pelm9l2fWx5aCNF38pjkX0QWqxHPu5xp5cR4ZwbRN+8EbiXuwW8C97n7A0nWfbS7lyoQc+hKZlr0H+nZ+wTwBPDfms/ajINLqXCNX7tPGv8sR1Uv9wTvgaSzma1IZD1e7+5PdDB/yO+vJAIClycUPTYys0u8+7L+QgghapCjTghRy3uAs4v3z0KbbJyOWJKYTC1K3FteJxk+avctDGjPmtnZwGcJo/XmRLHwhxR9LkRbkgTX00S08IpE5s2OwJlUmRwd7duSDBmfJbJLcrbV/9x9Sq3ROi9nucQykrUhX26E4O7TzewqYlK7FjGp/ZKZfdPdZ5Uypul/nuVKFwOOpoouv9fdbzCzg4g2fS+VoXkq8CjwP+Cv7p6du2IAKfrYf4lsnizbNYO5MwfK5clEm85HPI9z5sA7wGOEU24aYdh80zuQwR2JmQNFJvI1VI66LYGTqIxMc1EYpV4knKUziTZZBZjcjfHJImnfJYksgfWA5zWuGVjM7EDgy+ltWUf5LcLZfT9RZ2c5KkfBZ4gsj/9T+wlRX9I9utlD2vtvxL3ydeK+eTXhzJlJlFK4p5NgptlEEFMeO3m5bVrW+HUQUM4jSkdcOQ9prw1F90j/08OBnxB1i2919y91N1jPzPYFjiTGTP8h6l03UTNmym3j7q+Z2R3A1sQ4dW1gcZL9SAghRM+Ro04IAbSJYsuR97kWzr01n3fEaMIBkKW65ifqwXR4SiJS8r9EdsGCRC2XVYGHNDgXoqLof/cCNxOOuhWAr5jZBVnWp70sETObl5DL/C6wFdHvmonMm/Oh66hiRbLWlTuAfxOZVRBZG03AlwonXa4rkf/vHyWccWX9T9z9OjO7CZhIBFm8QThwXiIizbvMthT9Q9HHzkqv2fCRHQIzgUlElg/AbenvbcKRcJ+7TwIwszHtRCtPTZ8pc6AtxtwZbou4+2vd2Pem9JrlRzcExnjHMmq5r00lnHVOjIXmGCN7cf2iDqR+cVR6O5to09eBXwJ/dPdX0nbjiXvtMUQghQFHmtn5CnoQoiHk++KXCAP/c+4+ub0Na5w57d5XNV4dOtQ4U8tgQbVh7xlFzAkWSu9nWs/qi79DON0APmBmh3cSAJadf7dQBZitTxUEI4QQohfIUSeEANoMlhcgooeznNqyhGMgO9Y62v/xnAFCZAiMBZaB9p0HxSD8NiITb420/UplVokQok3/fAo4l6jpOBbYFDjLzL4L3FkYMMYTsngTgZ2B/Qgj80yiL48mpGnv6M/vIcDdp5rZr4hMuMWJe+4XzGwV4I/E/fAxM5sI7E846VYqDvEyEeWajzebyLI8voPzyTkwSMjPNjP7OeE0f5Vwul5F9O0W4BV3f6STY1h20ilzoGtSNvETRPbhKkSf2xS4pKMI82LdNMKZk7OQJxNGqJs7OFduh9eoZEtnEe0sGkAHTuv2mEjUKMw0Af9w92PTcZoAkjHz1JS9fjGRIbA48CEzO84lgSlEXcn32xQ88RrMHXCSgyBqnDka2whRQ1LnGEcVcP08bes7dsWNVMoto4n54xkdyIV7sU+2K69CctQpUFAIIXqHHHVCCKDNYGomlZHv9bzcWXRbYey6mZAMsvTRu4DT6EBiKp1zmpk9AuyaVq9PL4sfCzHcSfIw/yGypw4m+ufuRMbcvWZ2NWFUnkkYJrcAli4OkWtcXQN8tb+uW1Skye4UM/seEUG+MpHhsTdRP/B5YoK9QrHbLOK+Ogq4iKpWYe2xm9y9taNIczHg5GfrMYRM9PPeQU3WjjIHapxyijrvhGJc8ygha7gKIUe5K3BJN/5/yxEBDzmT9R0iu7ErVgROJeQUbyekbkWdMLOFiVrKBwPfAh7uZNv8G1iVaJdsvHwbOLbYprXYp8ndrzez44nn5GhgJ+BC4tkphGggtQEnHY1lNNYRoqIYNz5I5Zxb1d3f6q7TLG17NjE/AfgEcAbt2HLSnNSAxQi576WIucoGdDBPEUII0TVNXW8ihBgJFIO3OwkZSgiDf7sSTzX7tqYMnqfTqtGEs20hMxvbycAw34OuLtZtP4IluoTolCKb5ntEbapmwvC4EFH4+9vApwmJr/0IJ10rlcHjHeB04DCPugIaB/Q/ebL7V0KOFMIJ0ELcN5cinHQtRHZyNiyPAi4AvtqRg6GITHcZrgYfuU3c/W13f9LdZ5hZU6ofB7QxPLYxUqo9e05NJvJ1RH+aF9jVzFaHKpOqxMyygWts+msi+uYyJNnZ9shtR4xpvgH81t2vdvepff82AsDMPkc4Xc8gZNMXTeutve2L38CU9DqauAe/QWTLdcafiTExRN2dd+uZKcTgIT8bzWwBM1sD2r+nCzFCyHODMut/dTNbvHCqdYcLi+UdzWzj9sagKaPdiefjkmn1ZFJmrMatQgjROzSQEULMIUURTwHuKlavlz5rbnenRJILepvKsWdE7Z35O9knGyKfIIzRAMsWBrTuDiiFGBEUhv5HiWyCG6iiJluIfpQzdJyqZqQR/ex44Ovu/mQ6jjJy+pmiDae5+7+ADwN3E07XLB88O70fS7TvLODvwFfc/VUZooYP7t7aSDmvkf5bKbKlrqUa26wBfB7mBBq1+R+5ex6PfCgfJv3dQ5WVPBdF337T3Z+uzZZM9UI1tukFxRh0ZSoJy/uIbMnu9JuVCOecE/fYF9NyhzWu3P0JQpZ2ClF/Z32SpLsQYuAxs3FmdiwhU3uGmU3UuFaMVIpn2TtETXMIhZVt0nJ3xx5P0DZT/YuFbWZUfh57JTt9GFXd5QWAZ3r1BYQQQgBy1AkhCgrJtFLaZ7P0WYdZboWR6xlClzwbudYA3uqGUSpLJkBEYa3Tw0sXYkSRnOrPEbKXH6WqD+CEcwdgKvAmUZvpN8AH3f1b7j6p3y9YdIi7/x04kJBYu4fITH6VaMsbCZnEd7v7h9394bSPDFGiW4z030phuHoAOKf46DAz+0Laps3/KGVnfAPYI63KNXMfdPeXe+JoS8f6RJIlPjWv7uHXGPHUBHZlJlJlyrVLMT59EZhANT5dHXipG/tdS8oOIALX5KgTYpDg7tOJur1LElk93zazlUBBKmJE8w5VYNJoohRJT8eDpbPtfcBPUgbdbK9k2dc1s5OIuWgOMLyd6pkphBCiF6hGnRCiPR6lkltbIUUoPtOJvnlel6UWssNgbWBBd3+1vZMUx3uDmGQ5sAjJKCbJBCHap4j4fxv4S6onsCJRt2c8UUdpDGGcvjZlvAJta1+JwUHKkPyZmZ1IyJguDzyasufm3HfLGnS6P4ruYGbrAJu7+ykj+XfjURfyj8ARRP8aBxxnZqsApxDG3lmE9OxBRKZrlhZuItQCzkrH6sn/cG3g9/mNmc2f7tuid8xDGCHHE/U8lwMe6mjjwjB5N5FtPpZo0wUJx9vNRZ3lNrum15sJtQgI596SCCEGnPw8c/fjzWwycR8/gHDKf3ekB6mIEc1rRMb5bOJZub6ZLe3uz3dzHPgKlV3GCHvQ3sD9ZvbPdNyViPHNpmmfOcEt7v5CXb+NEEKMMOSoE0K0IWmYP0EYPtYl6n9sTkRWGZXxos0+eZEwnOS6WK8T2XFXdXSutDiFSr7vdcJgJoToJu4+mTBE3t3e5ymyeAwwU066wUlyoL5DGKGfT+tqJ9RN2TY1IBcphhRmthzwP2AxM7vK3R/vwCkx7En96w0z+zHwAyIoaDTwKcIpNwmYBmxc7OZUY5PzgMt6ceo709+G6f0Hgd+P1HboLcX/60XC8Agh9/xOx3u1YX4iw2BzwgE7heSoo4Nxbbr/vmpmz1EpPWwAnKP2E6J+9CaIpGb7vxLStJ8CjjCzv7j7k+qnYqSR5b7N7B4i8HpNIshkJ+BvdGDLKfZvIp6to9K2DxDP2U2I+tnfSZu2EM9SL7a/Hjiu7l9KCCFGGJIEEELMoZBzeoKIxAJYHNgVuiWZsDRVRlwTEbXcbjZdDROBk4HPEPIK9/TkuoUQFaXcT15OdbCmp8nbSma27cBdoWiP9hyo7dROmp0MyGpD0R1epAqU+XB6Halj/zx++Tvww2J9C+H4WZPKSTedcNpBjGfOBj7h7tN7Wl8uSbOdVaz6WP6oJ8cRc/5f1xfr1iHarzvMpAoCayIy6+aHTjMkc18p5eB3qLkeIUQvKcaoXruuB8fIdUj/CFxNlFP4SPp4pD7vhLibqGMOkR33YejalpM+34EoXzIbuB/4v/Rx7k/Til2McNI9C/ykp/LgQggh5kaDFyHEHPJEyd2fJ+pyvE3IQ+1gZptCRKXX7mdmOTt3PGH8aCaMJ0sSNbK64gbg+8DJ7n6ju0/t2zcRYuRSTsLKZTNbw8weJ2rW/dvM5hmI6xO9R20oeoK7zwTOTW+zkWZ2e9u292wfThTjm6nufjzhrHuGarxi6XU2Me6ZJ637D3Csu7/WB+nQc4vljcxspZyx1ftvNLIo/u+v0Fbq8l3QtXE/SXHNTG9nE5mSC3axT0tqoylUjrkJZraYspqF6Dt5jGpmG5jZBnldT55HRV98CPhnWj40fdbu806I4Uox1nmRUFR4i3CkbW9mB+Xtyj5mwai0vDQROE3a7xZ3/w/Rp+4hnoXzEGOn6cC9wM+B7d39/PIahBBC9A456oQQbSgMR9cDt6blFYEvwRzDRZt7RzERyhH7Tgzg7qYb0c7JcPacu88qrqPZzCbk5V5+HSFExXNEX3ZgCULGRAwt1Iaip1xH/G4mmll2ajSn16a8PFIkcYsMju8Qtej+BkwmApPeIAxTk4BfAGu7+0Hufmfap7fGpweAK4r3H0mvmof1HKMam84AtkrLnUl55THkE+k1jzU3rPl8LlKbL0SqnUwYJhfr6UULIebGzMaa2Z1Enz7HzE40s43K51F354DJ6XcD8bxb3sw2SvvrPitGKlcBlxTvv29mn4BqzFfUepyd+songT2onnkvpu3/Qchnbg/8BPgi8FngKOC4LK3e8G8khBAjAN1MhRBtKAxRjwJnFh8daGY/SHVe2sgmmNkCZvZN4L1pVf78sZ4WFDazBc3si8BNwKX5snr0JYQQbUj99m3gHMLQCXDgwF2R6ClqQ9FLniXqqwEcnl5HwxxJ3Gys2dbM/pyiqYctNRnHN7n7R4jaRtsR/5913H0ld/+yuz+YIs37FCyUxlX/Llbl7MYR4RytM1MJKS4IBYe1zWzhLpyouc1zDdcx6XV5MxvTUTsU7f4CVa3CpQjHrhCiD6T6cTOIEgnNwHLAEcB/zexvZrYLVAGi3cxAduAlwsmwcbFOiBFHyqr7cX4LrAr8ysx+ZWZrmdnElN0/0cy+BDwIHE0lZ/kwobCUj/eau1/j7l9391+5+5/c/Up3fy19rnqQQghRB+SoE0K0S6qr8hdC0iDzTeAfZraDma1mZsuZ2RbAMcCRxD0lR2DNoJIg6QnLAT8jJlibmNmySQZFElFC9J0/Fcv7mNnCA3YloreoDUW3SYaTC9LbD6R10wHMbB0z+56Z3UNkfH2YqobaiCA5wJ919zvd/Xx3fyCtn1M7qU4OtUuIrD1om92osU0PSMoLDwJPplUrAFtAx5kzhRNvSUL+Mv/Pnwc6vH8W0pdLEFmWfwO+S8hvCiH6Ru6Hf0ivMwkVloWBQ4CzzOwCM9sHaMr9uD2nXVGCYRSwOpE1+yZIhk+MXFK23F3ACYRigBEBLp8nsljPN7P7gaeAnxKOvFlUzu0L3P3p9o6bn7dpWeMYIYSoI3LUCSHaJRmvphN1XJ7PqwmpqEvS38WERObnqaSARqW/iwlt9J5yPyHVkPlIepX8pRC9JBua3f0CKmPx0kQWiRgCqA1FT0kS0k3Ec/oOYB4zO9zMDjWzq9O67wDrEM6H26iyj0YEtU64bHCqd2S4uz8LXFSsytmNmot1k8IYeD/x2wVYFngfdNxmZpaz4RYjsulyQNm87v5iZ3Jdych/KXAw8GXgrykLSAjRB4p771nANKJvfo0IEn0WmJeQ4PsncJmZfczMFk+Z4Nlpl+/XuU9vR8wX5yEy9YQYyeRn5o+APxbrci3e9YA1iXHfDMJZPjpt8w8iMGUuUgBTa7EsZ7gQQtQRTQ6FEO1STKDOAb5FFV3VQkyClicGdxA1O6YTA7sW4AzgcHef2ovzttJWcvMjab0KggvRB4qI41OL1Qe1t60YnKgNRVfU1p1Lz9QWqvpcJxKG0K0Jw8ydRJbm0URtkl/29zUPJuptcKqJNv9H8dH70/kkf9lNirZ5ksgAnUEY5N9vZrne3FyR/UX94y3Ta3bcTWlPzr0dbnf3m939VY1Fhagfqf851ZhmWXf/KLAj8H1CxnIcsC3haLjczH5pZmuY2QJJtm+MmS1vZp8Gjk3bP5r+hBixFM60l4n+9H3gdSKgOj8rc5b5WCpZ6H8Ax7j7O6o7J4QQ/Y8pAEII0R3M7EjCiLcGEXnVlF6dttlufwN+4e735ALFvTjX8sADhAEGYBN3vyPVMxhR0f5C1Ivcf8xsU+DmtHoqsHZ70iZi8KE2FB3R3vPWzLYj6hjuRWQeOWGQeZyQPbqD+B09kGuMiMZhZqsS9V4WT6v2dfdzejtWGsmY2TrAb4Bt0qoLgC+7+yNmNrpwzmFm8xBBX78gjJEzSdk77v7Tnvz/kyNwbSLD7nJ3v1JjUyF6R3LUtaQyCtcDzwFb5fGMmc0PfIEIbFiNKsh8JvHseoVQGBhPOOKXSZ9/1d1/1m9fRIghgpntDOyT/kYRtpbxRNDWf4H/uPstA3eFQggh5KgTQnRKacAwszWATwD7E8aOWcBShFPtLEIS6MmOjtXD854J7Jve/s7dP2NmoxTNLETfMbMniNo+AJ9y9z90srkYhNSzDWVoHj6Y2drEM3pfYN3io+eJ5/YiwO+Bo4CWMqNLDqO+0YGzdAGin65HGJIPABYgsroucve91P96Toryfz8R+e/p71bgSHe/JTnUjPhfv4+Q8FqeShViCrCPu/dIoj1l7fwmvb3K3XdQ+wnRd8zsaSKg5BB3/1d24qXPFgX2JAJG31Wzaw5AgZD0Oxf4rLu/1D9XLsTgp3Z8YmaLE0FDywL3AS8QtuHZ6XM914QQYoCQo04I0WPMbAJh7FsOeNzdnyo+ayLuLX2SczKzA4DT0ts33X3hvhxPCBHSie4+28y+A3wvrb4K2Km3E7Iks+ea0PUP9WrDbMhWuw0fzOxvwCHFqteJQJrbgZuIWnTfIqT8Nk37yDlXZ1IG1zJE5tUWRNbXBoQkG7Q1LC/k7pP7+xqHC2Z2M7BJfks4pB8AHiaccjtTybSX//e/uftHenG+7Yn6y7OJbAS1nxB9oBjTHAN8myh/cIi7z+xg+72JQJSNCOf7AkSW+ANERtCf3f2dfrl4IYYgpRO8WFfryBsFtGqOIIQQ/Y8cdUKIHtHR4I46G3zNbBHgXmDJtGovd7+ovfMLIbpHnoiZ2XLApOKjVdz9iQ526+6xRwOzZfRvLPVuQzMbC+wAbAwc7+5v1+dKRX9RGDqPJmqQ3Eo8P28BbgMedvepZrYicDcwH7BGkglU1HQdSEatJQl5ts0I59xmQBlk1Eo4ioxKfvEz7v47tUPPKCTzdiCM+9tR/U9raU2f5RqfNwCfSL//Hjmq0/3yRsLxCmo/IfpEIem9MlFXbiqwubs/0M62ZZbdPEQ/zNKXrwOT0rNQ/VGIbpDrunb0HDSzZYDx7q6aj0II0U+M6noTIYSo6CQCq67GeXd/zczOJWROAD4OXFTPcwgx0kgOniZ3fzrJy95NRB8/39tjmtluwIcI4/NPgTuVpdM46tWGybH6RSIDa2lgAjDOzH7g7jPUhkOK/Fz+NSFJfQNwfzt1514ALibkFz8EHE1Vb1Z0QQfSlosCqwAbEs65LQi1gUzpnIOQXJwOLJbeHw78jjqPoYY7eSzq7leY2RuEAsPK6eOZhLTo7PQ3jiqb8SbgG+7+SNq/R//3dG88k8pRp/YTog8kJ525++NmdjsRNLQTkSFXu21LcR+e7u43dnTMxl61EMODThx0WxLPtnWBS4Hd+/O6hBBiJKOMOiHEoKKM7DKzdwPXFB/PJzkTIfpGB8bmXkUfm9l7gf+kt+8A/3T3T3ayi6gD9WpDM/sEIZ+ZM5dfAY519xPqcqFiwKmNljazg4F/As+5+8SBvLahQCd155Yn6s69O/2tXWySg5ea0usM4CXCqX4xkQl7cbH9Ku7+hJzjPafIMF4N+AawB5UTtJS6vJUwOv7T3Wf18ZxrExmrGbWfEH2gyAo/AjiRkPN+b3cy/It7gPqfEH2k6E/bAlem1a8D67v7cwN4aUIIMWKQo04IMShJda+WBy4HVkirP+7up+QJ3YBdnBDDhCTX1tJb40bKyjqRyMoaS2QvbOXut9bvKkVn9KUNkxNnV+BsqoyTJwkD2X0yfA1NOms3M5sIXA8sS/TVGyUp3TVmNo74n61FZM1tTdRIGlds1ko45yCyut4AHiJqml3k7ncUx7sM2DG9Pdbdj1Y79I7SUA+sBOxG1K1akqhddUEpC9xXWbx0nv+i9hOiLhR9eCHCKQAhf6mxpBADhJk9DqyY3n7C3U8eyOsRQoiRghx1QogBo4NI9QmEoWVDwhj2XmB+QsboJnffUrUHhBh4CsPKOsAvCKkigDOBQ9x95sBdnegORW2YrwGfBZZJH/3T3T80gJcmGoSZNQEnAJ8G/u3uH5CDoX06qDu3KbBIsVkpbdkCTCac3dcQct3XlPfCInPkcOCktPpZdy/lMkUv6Sy7pp6BB2o/IepLUXfyJEL+8kh3v3agr0uIkUYxTvkB8K20+n/ALgreE0KIxiNHnRBiwDGzeYmaLusAWxEyUutR1dHMNyoDlnf3Z5TpIcTgwcx2pZJymwbs7+4Xd7KLGAQUjrqFgI8CP0sfTQf2dfdLBuziRMMwsz0I+cvz3f3Qgb6ewUaqO7cykTG3NbAlHdedayVkf58FbiHug5eX9QGTc7RN3SQzW4aowTR/WpWzGzW26SPl/zCpM7TW+3+q9hOivhTjkSUIteaXB/qahBiJFH1xZeDR4qN13H2u2pFCCCHqy6iuNxFCiPpjZmOApYE1gc2JSPWNqYwe0NYYNhMYA3wE+AHQTMjsCSEGGHe/1MyuALYF5gH2N7N7VM9gcJMdB+7+ppn9ipAw3YCQ8zvQzO5z92cH7gpFg7iCkAeUITSRHDrrA6sT45HO6s4ZUXfuZeAuQgbxkhp5RSMCIlvbUwBw9+fM7ALg4LTqcODGdHxlN/aB0lHWiEzRZMR8zszOBz6QVqv9hOgDxXjkpYG+FiFGMslJZ+7+uJndQQQtAbyPCFARQgjRQJRRJ4ToN1JU+eLAqsAmhDHsXcASxWa1MlJT0l+WZHvS3Vfur2sWYijTXiZHT/btzn6FXNGBREbWskRdoC+5+3k9Pa9oS3IgkP7HDcnWKNrwQ8DPgUUJ+b4vufs59T6fEIMRM/svsANVnTloW3duFlE/6SHC2XlhWXcuHaPbGVxm9h7gnPT2HXefr09fQPQrZrYvIfUMaj8hhBDDhEL+8lPAb9Pqe4jakTMG8NKEEGLY09T1JkII0X1SFHntuglmthGRDfd/wCmEMfi9hJPOCWNYZhph6D8LOBLYj5CWAljRzDZJx9U9TIhOyNkcZjbGzLYxs5V6si/M6b8LpeX2+lzuu5cBd6fllYEtzWxc769eQDjokhNtDFGrE6gceHUit+GFwK1peUVgAzMbW8fzCDHoKPrSs8TcaAaV5LYDbwB3ACcChwK7ufsPspPOzJry2Cf11+46068BnknL483sfel4c42jxODAgsXNbEsi6OwdQt1hvJntk7cZyGsUQggh+kjODP9nsW49ok5vr5HtRgghukbSl0KIulLUBZkXmAisS9R32Zq2dedg7kj1V4H7qWSk5sgrmNklwL7p7eHAbWnfHmcKCTFSMLPlgC8C2xFyhrv2cN/9ibqRjwNfJTJd2+DunjK93jCzG9P2CxE1J5dJ+4oekrPnUtbNoUQbXmpmp7n7ecl5162sx64o2vD11IbvJmSI1yGy6yRhKkYCvyUCipqAqcTv/hbgIuB/7v5q3rDMVu5tH0ySs2cBR6VVnyIy7IzKUSj6mfYyl1OwygqEPOrWxHNu9fTxzPT6MeA/qP2EEEIMYdK8oNndJ5vZRcAe6aP9gOt6cqwUvNKUAplktxFCiC6Q9KUQom4UdefWIOrObUvndedmA28CjwFXEsawG0oDSSG9sD9welr9lrtPaOy3EWLoY2YHAaemt5OBld39tW7uuymR8ZEzqubpSO6kKDy+HfAvYEkiO+X97n5D77/ByMbMJgJP1ayeTmT3/JaQ3pucth3l7r2u21m04W6EsXks8ASwnerUiZGCmV1LZEmdA1zaUd25Op7v3cR9FuIevay7T6nX8UXvMbPxhJTzOsAWhFz7+kS95Ew5pgWY4O5v9ed1CiGEEPWmkMV/LzEvgLDbLO/ub/fieE1E0OGK7n5K3S5UCCGGGcqoE0L0iZq6cxtT1Z1bstisNGQ48DbwNHADIbV2VWmYqolUz4bnK4AXgKWABc1sT3e/MA8iG/gVhRjKTCCMvwsADwOLAN1y1AEPEn1uhfT+AOAf7fW5wnB9A5U847K0ddKLHpAcZ8+Y2U3EPXUmkekzlshS3hK408zOBk5y95f7UsOuaMM7qJyzKwHz9uV7CDEUKO5rB7r7C7WfUdWdq3eE461UWVi3EH1PjroBwsxGE+PM1YmAs22ImsoLFZuVY9p83zSgGfggcGK9sp2FEEKIgSDP9dz9XDN7gKjJ+peeOulS0MvXgV0Ie9EEM3sLOKtQ9FD2iBBCJOSoE0L0imS42hhYi8ic2wpYpdgkG7SaCAPGNMLofztwMXCZuz9fHK9TGakkyXYOIQ0F8HHCySeEqKEwEj5HOOkgnHYvdfcY7j7FzP4FfDOt+jjwDzqQm00ZXTPN7DHCIQiwESHXKKNlz8nSvn8mHHVGNW6bnd5vCGwAfMbM/g78gciCy/dU78Xkd13CmbsQUaNiLeBhTaTFcKYwSL0AbftPI4OB3H2GmX0BeF2ZdANDypRcjBjDlgFnyxSb1WbOTSHqC15PBDN8IK0/nKhlqHulEEKIIU2ev7n7OsW6Hs0H3P2dJB+9NlXw37eIsifnIrloIYRog6QvhRC9xswuBHavWZ3rzjmRAZLrzl0GXFzWnUvH6LYBP8nqXVGsmt/dp/bq4oUYAZjZwkQfzKzs7k92d5JlZpsBNxWr1qntwzXbLw9cTWTTtQA/dvfv9O7qRzZFjbr5iKxIiPvqXcCKVBkeM4ksRgNeIQIh/uTu15TH6cb5svTlt4Fj0uo3gV3c/ba6fCkhRIc0QlpTBB3UnVuQqu7cu9PfGsUmZcCZE7LDLxL34EsIadSnzWwZwmmXWdXdH1dwgxBCiOGCmY0i1AW6PUYp5jILAR8Gfkn1bL0R2NndpzfieoUQYqjSNNAXIIQYeqSBGoQDDsJ4kY0RrYRj4GZiMPZ+YHd3/3k28JtZczJI0UOD1M3FOUnHLq9HCNGWWVSOthZg+7Rs7W8+F48BdxbvP29mi8IcozJm1pQzYonaAzkLYTTQoVNPdE5RyH0KcH5abURW8rbAz4g6gGPS+plEVsihwGVmdoWZ7QKML49riZp12Um3OlEoHqrMyRfr/+2EELWk7D056RpAdpiZ2XgzW83M9gG+TWQh/xH4GJWTrpSznE2oQVxBBDDs4+77uftJyUlnwMvA5cXpDkuvmmcLIYQYFrj77J6OUfKz193fdPfjgb8DU4nn41bAEXW/UCGEGOJoAiGE6A15kPb79DqKqDt3L/AnQvpnV3f/prtfnwzOc4z57t7Smyhjd58GnFGsyjKYMmwJ0TE5G2o2sBn0yEE+m8geyBwAfD4dI0++WpOTZ3ng00SdHk/7KuO1PvyxWN4dmOTuXyUmuV8CJhEOOwiHrBNO00uAK83sm2Y2MTnk5pLDTO03ETiWyC7JWSRXuvuzSepYCNEHko+8qVjubsCE6ANmNird/3YCvgD8BjiFuHduRtw7W2kbcPY6UT/wBKLu3O7u/mN3vycds6m4n84CTitOeShUcqpCCCHESKYI6PwebZ+XnzSzdfv/ioQQYvAi6UshRK8opAzOJQy6ZwKXu/tz5TbUWcbJzNYnMnxaibp3q7h7t+tuCTGSSH3w00T21VjgGuDQnAnQlcM8OWj+DhxE2yy8E4B/AQ8TNX22Jhz0y1LJ394FvMvdZ9bzO41UUuH1+dPbg9z9jOKzhYF9CIPydmn1DKpsOwjH6RnAfcB5RKbdW4Rxem+qjJJWKmffx9z9Hw37UkIMU3pal1N1POuPmS1JSFtuQjyjtiCeUZmy7lwrEVjyDKHecCFwhbu/WRxvTi3lds61DJFBnu/RW7n7jZK/FEIIISpSYOc9wHzE8/d7wM9VzkQIIQI56oQQvaKQSpvg7m/UfNbcqEjiZCg5iTCGXA/8091f7XwvIUYehTN9e+B4YB3CCPltd/97V4bhoo+fDbyPqJP2JrBc2uQtwhH0FlEcfH7COdRETLy+7u6/kKGyb5jZKHefbWa/Bz6RVp/p7gfW/m/NbF4iQ+RrwI5EdiNEu4wq3rcS7fYqsGpxuuxkhag1uEvKFhFCdIN2+uR44p65ENH/NiUkau9L624Cni8DjuS06zvJcfZLIvhgneKj9urOvUQEgM2pO1ccp9sBZ2b2D+AD6e1f3P2jjRwPCyGEEPUiq2e4e0ujxiHF3PInhDLSvMANwBfd/RbNGYUQQo46IUSdSIO71v4YXJnZ4sBb7j6j0ecSYqhSOOqWJCQNDyNq1l3i7u/t5jEWBS4FNiSy5/6WjpUnb01Uzh2nyt46F/hQqq8m+kAxqd2YkGIDeAdYqzQot7Pfu4kMuwOBCURGXVN6HZNec33Pael1XHo9H/i0uz+vSbMQPSONh9YDtgTWBFZPr0unTWYRNTwh+t5LhJPof8DZ6m/1wczyPa98XkHU83wNeJCoLXdRlrQs9u3xmNbM9iaefQDT3H3ePly+EEII0e+0E3BUN6ddMafZADgZ2IgIHPySu/+pHucQQoihjmrUCSHqQm/rzvXyXC+7+4yy3osQoi1FDbkXgSuANwjj8N5mtifMyRbojE2ADQgn3IPAr4mJ1WRiDNFCNZYw4Angh8AB7j5FNZj6Tp4cu/vtRC06CNnKPbrY7zpC9nR94AeEYXoWVS277KRrAeZJf0bIGH83Oema5TQQonNyFLqZjU8O8qMJeeDvEX1wR8JJ10pkcDWn5RlEv1sOOAI4FTjLzDYqjq0xTg8xs3xvy3WUW2hbd+7XRBDDbu5+XE3dOYNej2mvAZ5Ky/OY2X7puHoOCiGEGJTkZ5SZ7WBm/wQeMLNjzGw9mFPHenSnB+kmxZzmLkL+chawILCWmc3fya5CCDFiUEadEGLQkgxUnrKCJAUlRA8psupWJOrU7ZM+ugU40t1vNrPR7j4r9TfLMl0pg+sMosYPwG/c/fPJCLotUbduO8Lxcy/wEOEQvN7dJysTq34U8pffIYz/ENKUO3b3vmhmCxHttRUhj7ky4bxdnJDAPBP4h7s/WteLF2KEYGafBw4lsulGFR9lR9Eo2tb6hCoTeTpRR9SAJ4Hj3f2ERl/zcKSI2N8IuI2QGb0VuAj4X3frzvXy3L8EjkxvL3L3vTR+FUIIMZgxs92IZ2TJi8BVwK/c/ZZi2z4904pn9BeAnxDBS5cD+7n72709rhBCDBfkqBNCDAp6OuiT4UOInmFm2wJXUhmGnwQ+6e6X12w3CjgA+CqRjZVl2o5w9z/WbLsIIVmyCDBFhcAbQzGpXY4qqw5gg1rJtg72r5WxWQCYCqwNvO7uz5bnonDYCiHmpsiSaiICIL5NOOgyOdu41jF3N/AIsGzaZkFg3eLzLCU8i8iy+4fqRPYeMzsYuNHdJxXrul13rhfn2wq4mMhAv4eQEFb7CSGEGNSY2RvEmGR2WpUDjmYQZRD+DpyXgjt7XfKkmNNsTQQdQsxJJrj77E52FUKIEYEcdUKIAaO9jJtk+J9IZOksDLyLiDR/hpCIuhyY7O6vd3YcIURFkVl3BvAeqvpIbxKZBvcRGXFbAdsTfRAqp94DwFbu/lZxzHad5eqPjaGY2N4MbJpWf8/dj+nhcZprnXDJcN0k55wQPSMFQPwaWIcwbuXAhlFELbRJwJ2EketiQoJ2IWIcM9PMJhLR5J8A9iMyXbPc5XNE3ZbTdV/tO/1RSzkFuuwLPOzudzfqPEIIIUQ9yPMCMzsZ+Cht6+jOIsYoTYQ95kFCVvovOQilt+MTM/sgcFI611RguySJKYQQIxo56oQQA07K7tgU2BxYFVgz/WWt8jxgzEbkm4FrgbPd/dZ0DBmxhOiAYhK2LvB14GDCiDyacMRlh1xmFmF0HkM48z7n7v9uz8kj+odC/vJjQM5svB/YzN2nDeClCTEiMbNDCCPTWOa+h95BRJ//x92fLvaZM1apvZ+a2bLA54EvF8d5AHh3KdcoesZAjg81NhVCCDGYKeaI7wJuIOZ/zURW+PppMycy/pvT+4eAvwBnuvsT5XF6cL7sGMzH29Pdn6zT1xJCiCGLHHVCiH6llFUzsyWIjLldgG2IWljzFpvPIgaFY4hBo6flzCvAv4mskjcaf/VCDH3MbDHgNKLPZYk1S38ziD5W1lf6HvB/ku8aWIqsyHmBsobD9u5+dUf7CSHqR5HZuh5wKrAacQ/NY5MbgF+4+zk1+3WYzZVlNFP/Hgd8DCjr030J+IO7v1Pv7yMag+TZhRBCDDXM7CkqVZWvEIornwF2JJSNWgibzNi0zYtEbbv/c/fHi+O0G6RSzGU2Ak4HViTmn48Ca+q5KYQQlbSKEEL0C+7empx0SwHfBH4JfIqolTQv4Ywr5aPGEgO40YQhLEdqzQQWAz4HnJvqggghOiFNkF4BDgKOIWTZskybAePT8qtENsim7n5MX5x0RS0n0QfSxLY51QE8v/jooEafW20oRFAYkT5PZP43A+OIOdVpwGeyk87MmgsnXEtHmVWeSMvT3f03wD+LTd4HrFX/byP6Skf3RhkbhRBCDBWSbDPA34rVu7j7pUTd8h2BE4kA6qwi0ErYYj4KPGRmp5nZfmY2f2fjHTNbDfgJsFI6DsBFKQhK9mkhxIhHGXVCiH6hiEKfABxBSDtNKDZpIQxepXzUdOAmInNu1fS6HrBo2rY1/Y0C7gK+4u7/k9SQEB1TI722COHomUD0sWnAZUQNgqfc/Z0y26OP550vHWZqX44zkinkYvakctY9C6zj7pP74fxqQzHiMbNDCcknqAKLfgUc4+4z+njsPFbamCrafArwbXc/ofO9RSPpztiyaD+NQ4UQQgwJimfXSsBjxUfruft9xXarAh8nauqumFZPpwqsbgWeB/5ByPNfStht3iBsN/sQNXnXJcZPEGOofdz9v435dkIIMbSQo04I0a+Y2eeBbxODthlUcpZNwGRC+uAW4DyiDl0rMJ+7v5r2Xx5YipCG2hdYiMq5dxewl7s/LyOJEJ3TH30kRWiuAawDbAS86O6/aOQ5RwpmdiMhs3c5cKW7T2/QedSGQiTMbAwhebkPMYYZC/wXOMTdX63nfdXM/gAcms7xd+Cr7v5SPY4tukd77ZnqKhvhQF2bGIfeB0wopb+EEEKIoUIhS3kbMd6HCBL6Ua2cs5lNBHYHvgCsTpUZN5tKpWU6Ycd5kbDxbFCcrgzMPsvdD2jMtxJCiKGHHHVCiH4hZeX8Gvh0WtVKW/nd8wlD1KXu/jbt0M4gcQMiin1rqsHeCcAXJTskRPcpJmdNUD/ZrpRB+3dgCyJrbzpRU+1mOdN7RxH1uijwTqPrVqkNhahIkk13EZLBzYQBagN3f7mO58h9/EPAL4BFgDuAw9397nqdR3QfM1uIMDKuQRglVwc2BhYEXiacdW8T2eg3A5cAd+dMZ90rhRBCDGbMbJS7zzazTwG/TavvATbvSC3AzMYC+xNZclsQTrpc+9yJsVJp85me1o9L250NfMrd39JzUgghAjnqhBANpTA4HQL8hqiBNZsYoE0hMud+WhqfkrPA3L2lvWOmbfJgchXgKCoH4MvAh5OmuhBigCicfycT9QtylOV/gIPcfXanBxADjtpQiLakscxfCUNTE/Bdd/+BmY3uSy3PmnPkfrcScCNRA2YGsKO731CPc4iOKcatTYS019bAroRU1zKEcy6T74m1yxDZzn909zMbf9VCCCFE7ynGHgsAbxYfbePu13Wx7zhgU+CTwMGEcy6XKclOutpn5L+BY939/tpgbCGEGMmoWKcQomGkAV9rkkf4GrAAMWgbRwzcjiOy3+62oBkim6czJ13aZnZ6fYyQ0nySMJwtDrzHzBbL19CYbyeE6ILc935K1JrMk7O9gYNzfxeDGrWhEMwJIAJYkypS/FXgLIB6OenSsTy9PkHIRUHIXy6XrkXjmgZSGAv3IcapxxK1XNcinHSthON0BtU9cVZanknUXJ4N7AScbmbHmtnSoLYTQggxOElOuuaUCX5R8dH+3dh3urtf6+6HEDXPvwn8C5hE1Kd7inguPgn8BFjT3T/g7ven/eWkE0KIhBx1QoiGUcgXHE3U8cjZF08DH3D3H2W5KA86dc61RxpQvknIar6VVm9NWx10IUQ/kydd7v4w8CfCqA1hzDwc2ARkuBzMqA2FCFLQ0Wiipi5E0NHbwCONOqeZLUwYtzLrNupcorqPmdl6ZvY3Itp/P6IuMoRzNmdSjk1/M4HHid/DNOL30UzltAP4BvA7M5uYDKG6XwohhBjM/LFY3jfJ4HdJyox7wt1/mpx27yakoj8CrO/uK7v71939YTNrUsCfEELMjRx1QoiGYmarEpJBUBUOPsXdT0+f99VgkZ2B5xA66gCrAetL61yIgaXo3+cQdQggshHeBXxmIK5J9Ay1oRBBypqbWKy6hrYyTvVmHOEMz+OY59N1aFzTAJITbSuiJuchhMNtJpEtl510bxHO2b8DHwC2BD4MbAasQ0gEH0tkDYwhsusA9gJ+ambzqv2EEEIMRnLQtLufR5QoAVgW2Lab+8/JjEtOuxfd/VV3v9rdH83r87a9CdIWQojhjhx1QoiGUBh3tyMMWzOJgsIXuvsP8nZ9NVgUGR+TgAfTecYAawDdiv4SQjSGQsLtVcJ4mQuMjwYOMbOVlWEwuFEbChHZ+2mxzKBb1t2nF7KY9WZ1wlmXDVmT07Vo/lZHiky6fYF/EJmLs9PfGOJe9zoh43UYsKm7f9jd/+3ud7j7Den1SXf/i7sfTYxBvwq8UpzqQKJ+jxBCCDEoMbMcgHRasfrAnh6nVs4yP2slcymEEJ2jiZ4QoiFknXMiyhjC0DGNMPRST6mDwmh1C1V0+/roHidEt0g1IhvWX8xsPkIm7goiKyHXczosvaqv9hG1oRCNo4j6fiCvApY2s/H1NjoV46MPEY6iJiKyfVK6Fhm56kRWXjCz5YmaOssTjtFR6e91op7OJu5+qLuf6+5v10p2lYEKZjbK3We5+8+IbLsrqep9ftrMNuqfbyeEEEL0mBxEfXKxbi8zW7ZPB1U2uRBCdAsZVYQQDSMZtjZJbw24Gbg9SSHUU+ogD/xuobqvbVysF0J0QOqP3gBj82gzW9LMdgS+A/yPkMFtouqnH4I2RnDRC9SGQvQbrwDPEGOaeYHNob5Zbu7eYmabE/KLrURfex24q17nEEFy0o0Gfg5sRPy/swPuTGCPVE/nqRQM0Zz2ayPZVRog3X12sXwZ8AUiUA1gJaLezwKN/F5CCCFEbyjkL28Gnk6r5wP2aPS5pc4hhBBy1AkhGoiZLU3U88g8lqKM62pMLgwk44GX0/JMYIN0HRr0CdEB7t5qZguZ2cfM7FN9OVbKMljYzDYDjgROBS4GvgxsmDbLhufZwEQz27Iv5xRqQyEaTTGOeI4qq25BYBuoT5ZbdvaZ2drAiURG18z08anu/nZfzyHa5TBgXyJLODvfzgaOdvdboMq862lAQgqiuAf4FZWzbidCXlMIIYQYdBTyl38tVh/U6PNmm46ZjUtBNEIIMeJoZAF0IYSYScgIORF9flMjTpINKMDKwOJp9aukIsiSWhCiY8xsPeBWQp72VTM73d1f68H+RkRaTgS2ICIutwcWKjbLMomjqIKEngXuoK0zX/QCtaEQjaUYRzxJ/OZ3JRx17zWzP7j7i8VYpLfnaE0Ss0cRgUYtRI26t4Cz+nD5ogPMbAwpK5gYp44CzgcOcffpebs6jCNPA3Yjgh3WIrL3ru/jMYUQQohGkIOP/gp8lAheuTRJO8/ueLfek5yDqwLrAGsCDwJnpIAXSX4LIUYMctQJIRpCMli9amZvEs46CJkozKy5QTJpa6dXBxYDnmrAOYQYVrj7PWY2jXDyLEo4aM7saj8zGwcsSRgcdwN2purrENlWWUYsR0VOBq4FTgfOc3c5eOqA2lCI/sHdZ5jZtcA+wBqEQ+2TwPd76sxJDvJmd59tZmOB7YDvkeQ0qRzix7r7bX2/etEOOxH/71ZiXvwQ8El3n16PsWo2LqZ79O3EOHU+YC0zW9jdX+/b5QshhBD1pXh2PZFUM15396kNPu3ywO8IZ91SwFNmdonUBIQQIw056oQQDSHV/WgmsujWT6s3SK91l75MBucsyWDAvVQZIEKIdigiI08ljM0Q/ejM9rJDkgzJIoSxcSdgd2C9YpNWwrnTRDXGmElke50FnOnuTxXHawJM9c16j9pQiP6h6E+3AhcQjjqAo8zscXf/R3eOQfSt1nSsHJn+EeDjxDhpJhFwNBa4DujyuKLXrEnc51rT38lFdmRd7mlFNsCdVNl76xJy7XLUCSGEGLS4+zP9dJ7HU/3WpYix0fLA54Fj++P8QggxWJCjTgjRSAx4uHi/SgMjiL8IrALMIIxb9/ZE+k2IEUp2mp9E5eTZw8yWc/enITJgCYm3lYFtCVnEragyrKByio8GxqTlhwkJsdPc/fa8YY2hWlImfUdtKEQ/kJ3e7v6amf2OcKwtmP5OMbMJwD/LMU5tVlY6Rkv6bBng0HScFYpT5f43Cfiiu7/YqO8keE96bQFeBP4NDZNMv44YnwJsQlV/UAghhBixFGOl7wC/JOYrAB83s+vd/aoBuzghhOhn5KgTQjSMJOf0OGFsWoGIkNoCuLCveuPJUGyppsv+wDcIQ0tz2uTffbl2IUYChbTJHWb2BLASMA+wt5mdRMiPvIvIutoemFDsnh07pSziC8BlRHbXf0tjZ3IWtZaGatF31IZC9C/JoPSkmf0I+CqRoToa+BXwETM7A/g7MUZ5NvWbJYk+00TIzB4AbAnMnw47O/2NIrLprgY+6+6P9LX2nZibNIYcA2RJrdHAne7+fL3l2Yux7hTgNeL3MobIan65XucRQgghhiLFM/dywobzTSLgezngY2b2SHo+q16dEGLYI0edEKIhFIalB4B7CEfdssDBwIV9HWSlY7uZrQd8gah/l41cVwI39uX4QowUCunEvwDHpNWfIiTYdiYmSZmOapZdB5xGTc2yZKB2d2+VNGLjUBsK0a+UWawO/IToV81En9sQ+CFwr5m9QdQkewlYOn2WcaqsqjFU87ILgZ/KSdc4kmT6gsASRDu0AnfXU/KyHVYj2tkJh918DTqPEEIIMeRI9WH/BmwDbJ1W70mUNPkx4bwTQohhjWnuJ4RoJKl+0eeB4wgDxQxgV3e/phfHaoaIujKzRYiI9B8BCxGGDwPeBN7j7tfJwCVE1+R+YmbLAk8TfQmqyVBHNcvuBM4GznD3ScXxVLOsn1EbCjFwpMy6TwALE31vOpHV2kr0uVqmE31zDFUfdaKm7wnuflqjr1kEZnYvkdkG8AV3P77eEfv5eGZ2ABEMAXE/XtfdH+5kVyGEEGJEUNptzGwv4DyqcdSr7r74QF6fEEL0F+1NHoUQom4kY8d/gRvSqrHAD8xsW4hMkM72N7Om0kGXnHRLEXJT3yCcdNMJSakWIqPkprS9nHRCdEFy8DS5+7NE3zHCiNhCSCM2UWV7PAL8DHi3u2/h7j9190kWNKdJljKv+hm1oRD9T3Jo4+7fBN4PXEr0vXmo+t1Moi9SLI8jxkJG1EU7l3D0HZqddPnYojEU/98bitXrNOJchdPvU+l1JvAGVWamEEIIMWRoxBilcNKNAe4gFJmMGE8tamZ7p8+bOzyIEEIMAyR9KYRoOO7+gJn9BtiOiBrfCvi3mR3i7v8rt62NZC6XzWwTwpj1QcIQlhmXXs8Hvpsk4IQQ3aeJMBqeTNQzc0LGrZkwJOeaZZeqZtmgRW0oRD9SM1a53MxuICSadgd2JQKJ8lhlBuGcg+iPNwN3AQ8Rma1PlGMX1WBpLCnDbTTx/4e4X65mZuPd/Z16n8/M9iRqNM8igibud/dHVW9HCCHEUCHXcK33cysFbi8MrAHsAuwIrJc+znOWjxO2HiGEGNZI+lII0W+Y2VmEASs71lqAC4CziOLBs939VTNbAFiAiDpeBDgQ2Juo7ZJlomYSRumxRH2lvwNfTdrmkrwUoheY2XhgSrHqJ8AP3H1qsc2cmmX9fX2ia9SGQvQ/tQ4XM1saWArYnMieWhF4m3DQvUH00TfcffoAXK5ImNm+wAlE/cAHgSPc/dp6ONCyQdPMliHUHnakkvH6krv/sm9XL4QQQvQvaZ6xD/Cyu1/Wh+M0EfaelYh6dHuk13HFZq1UgYcAC7n75N6eUwghhgLKqBNCNJzC4PFtYCpwCOFoGwW8F9iLGIRdZ2bzAe8A04BVgJWLQ7VQ1Vkak9Y58Gfg13LSCdF7klHxHTM7l+iXAKPdfWqt/OzAXaXoDLWhEANDjZPO3P154Hng9q721bil/yn+5w8D9xOOuonAvsC1VBH8vaa4z36LcNJBjF+fJYLUhBBCiCFDkp88FRgPXGtml/d0/GJm8wLLApsRzrkdgMWKTWal12aqUk3PA/cCE4gAbSGEGLYoo04I0a+Y2QTg98ABaVUr4YAbRZUt58VyK+HUawZGF4d6G7gEOM7d72zwZQsx7Cmi/3cHLkyrXwTWd/dXBvDSRDdRGwox+MjBSkVNu9Zcn1dS3QOLmY0Fvg58hxh3Pgds5+6P9/J4ua2NUIE4hjBEOiF/Og74lrv/nxy0QgghhgL5eWVmKwKPU9lq1nP3+7qx/1hgCWB9Qhp8V+YOxm6hkuyHCO6+ETgNOMfdX6vT1xFCiEGNHHVCiH6jNEqY2WeBI4C10sezCEfcdELO0qlqeZROu8eAqwkj9I3Z+Kw6H0LUDzN7naivBHCQu58xgJcjeoHaUAghusbMtgR+SxgQAf4JfMPdn83BD13sb0BTuZ2Z7QF8hjBGQoxfRxH1CHdw97fq/DWEEEKIhlE4624GNk2rv+PuP2wv8KSm7tyORPmTTYpNWqmUkrLS22zgHuA/wOnu/mhxvCbCfi1VECHEsEaOOiFEv1LjrFsG2I/QI9+bcNItkDadTqVR/iBR1+U+4AHgLnd/sT+vW4iRgJmNcvfZZvZb4FNp9VnufkBn+/XwHMoiaCBqQyEGL4Wha32if77j7l8c6OsayZjZOKItfp5WTQeuAg7ODrWi3eY47pKDjvJeaGZbAJ8lJDTHptU58+BB4AB3f6DhX0oIIYSoI8X84hOEOhKEbWZTd5+Rtsl151YEtqH9unNZ2rJUU3qCkIQ+zd1vrDlvM9CqeYcQYqQgR50QYsBJxo6lgXWB5Yj6dMsDTxP1XaYReuRvKIpKiMZRyHZtSFVbqRVYxd0n9fBYcxkxO9ouGUDl/KkDakMhBjdmthVRBw1ibLOKu786gJckADO7F1gzvW0i6tedAFxce+/MBsu0vBKwP3AgsFGxWZZtb07H+hJwMTH/lgKEEEKIIUMx1p8fKLPCtyckKlck6s7tTmTQdVV37hXgf8C/ieds3iY751zPSiHESESOOiHEgNNT466MwUI0HjN7knCcvw58xN0v7GKXvF978ieLEHImswlDZgtR42C+shaQ+nZ9URsKMTgxs5eBRYho8oPd/bQBvqQRS1Hbczfg28CWtFV1eI5Qc7gZeJVotxnAUkTGwLrF4WYTBslRVHWVrwOOcffLG/xVhBBCiIZRPC/PA/ZKqy8kMuJ2B1YpNu+o7txNRN25c8v62XLOCSFEIEedEGJQUWZwJPkET8ujgRYN3oRoLIW0yQcJg+WlwFXuPrmHx1kG2ABYjchSWAvYkIikfA1YHHiKMIKeBVwP3K2s2b6jNhRicFL0zeOBz6XV57r7PgN5XSIws42Je9lyhIGxKb2OopKwzK+ZVsI510xVZwfgTeBk4Nfu/kyjr10IIYRoJIWjbm/gXCpHXKajunP3UtWde6Q4nurOCSFEDXLUCSGEEGIusoRiT7Y1s7FE0fAdgJ2A1Ymsg3mKzWdTTd7KCd4U4HTgd+5+uzKz+o7aUIjBRdHP1gPuSqtnAmu5+xMDd2WikPVaETgOeB9VVtw0IsNuJmGAHE1k1TlRiy477lqB+4FLgLPd/eZ++wJCCCFEP2Fmk4H5iHmAp7+y7tyTVHXnbqjZV3XnhBCiA+SoE0IMCcxsD+BI4I/uftZAX48QI4Uys7WL7cYAnwDeA2wCLFR83EIVYTm6WNdMSIyNISZ2RtQ9+DhwTq4BJPqG2lCIwYeZPURkqwIc5e4nDOT1iDaO1PmA7YCPEfKWC3Wx6+PAPYTz9Rois/jN8pgNumQhhBCi3yiUAf5AjPVnEnMAiLpzVwKnAhep7pwQQvQcOeqEEIMeM/sFcFR6e7a77z+AlyOEoE32gRFFw79JGDYz5QCjlAl7A3geWBWYDCxafDaDyE54B/i+u/+0PFfdv8QIR20oRP9TGLm+BvxfWn0DsK3knwYXKcN4UWAPYCUigOENIovAgduIDLpJwIvA8wpOEEIIMVwpAlo2JWq35nHL0cDJ7v5qsa2cc0II0UPkqBNCDFoKHfRyIDgdWNvdnx7YqxNCAJjZB4CfAEunVTOoavXMJoyazxIRlhcDLxCOnLeI/rw1YfzcH1ieKjLzdeC77v7b/vouIxW1oRD9R+EgX4qo75jZxN3vGKjrEm2pzYQrgw3MbIK7vzFwVyeEEEIMLGb2JDHuBzjE3f+VnHOmoBUhhOgdctQJIYYEZvY4sGJ6+2l3//1AXo8QI5mUgWXA54BjgfHALEIWMdcrmwScDZwDXN8N2cXFgB8Q0ouZ14Hd3f3WOl6+QG0oxEBSRKRfA7w7rf6hu39nIK9LdE3pwMsBZbXLQgghxHClUAb4LvDdtPpqYGc56IQQom80DfQFCCFEZ5jZqLT412L1+1PNJSFEP1NkFWxJSNKOJ7KuRhMOnkeATwMbuPuX3f26lD3S3FG/TQbOV9z9COB7wEvpo4WBr5vZuIZ+qRGG2lCIASf3oz8W6z6ZaqP1mM76pqgvZZZdUn0YlZcH7qqEEEKIfiM/B/9SrNsWWKP/L0UIIYYXmtAJIQY77Q0EtwHW6f9LEUIkh80CwM8JuZMWQiJxKvBjYCd3/727Tzazpmw8dveWjmoUJGNnHpMcT8gwZvYC9k4ZYKIOqA2FGFiKiPMzi9X3Ar1yaOe+aWZLmNnmZjZvny9SdIvclma2t5mtP9DXI4QQQjSSNN5ocvengFIx4331PI/mDUKIkYgcdUKIQU0xEHyaqFOXed8AXZIQAj4LbErUJ2sCphHOmZ+7+7OWcPfW7hYQz9u5+1vu/ksg12oaTfT35er8HUY6akMhBpCUhTod2AVYyN13cvdXe3msTc3sIuBJQoFgt7Rec70GY2aHm1krcC7w9YG+HiGEEKIfyOOLk4t1HzSzeXp6oDznKN9DBBbWbtebCxVCiKGEJm9CiKFAvledUqw7oDcDQSFE30h1yD6c3o4h6pz9wN2/nY3Mnujl8XN9tJ8T9c0gJBo36f1VixK1oRADT5ZKdPfLU/Zqc9F3ukVhtBoNbEZk5K0IHJUd7XW9aDGHwgn6Ynp1YJt0fxVCCCGGM1nu+dT0OgNYCFi5uwcoHXJ5zmFmCwLNSdFjIzNb1czmNbNFy3mJApGEEMMV3dyEEEOB2oEgwNpENogQon/ZEViV6JdNwPmEXGK9Jk3ZsHwJVUbW8sDGqnNWN9SGQgwyknxlj+qcZaOVu99A1IZ8jXDabQV8oN7XKCqKDOILgVeIgIeliPurEEIIMWzJtavdfQoxh/gz8HngqZ4cA8DMljSznczs08APgIuIWtf/BS4EngXONbN/mNleZjZRgUhCiOGKHHVCiEFPMRCcCpxdfPSJ3h7TzEb1/cqEGDkUDpx18yrgHeDEwljc50lT6u/m7m8AlwNvFOdduq/HH8moDYUYfhRZdf8Ezig+OtLMlhmASxoxFGPJMpDs/QNxLUIIIUQ/k+cMP3D3T7v7Ge7+dmc75DGLmY0xs3XN7Cjgj8CvCYffZ4GdgEWABYFV0usWRADSecAVZvYVM5uYjiW7thBi2KAbmhBiqPGP9DoVeLqnMlEZd58NYGZrmtl69bo4IYYrqV7kKGB7YmLmRD2kqxtwumx4vhGYkpY3AGR07gNqQyGGH4WT/Q3gOGBm+mgTYC8zGzNQ1zYCyEbKUpp9NzNbaSAuRgghhOgvivHHOxAOs67qyKVgvvmBTwI/Bb4N7AWsDsxLqH1MB2YB2c4zK71OI+YuKxNOvXPNbGNl1wkhhhNy1AkhhgRFLZdzgF3cfX53/2ZPZaIyZvYxM7sRuB/4kZmtmdbrvihEO6QMqdmEA6aJmDxd7u7Te+sw74hiwnUTkY3lhINHtX/6gNpQiIGlt/3MEl1s0+TuTxPyU9PS6vcQ0eiiARTyl/cCD6fVYwijoxBCCDFicPfW9upbl+MXM9sBOAc4HtgFWJiYI+S/ZqLe7mgi0O/pYnkeqkDAWUQA4HlmtktDvpAQQgwAMkgLIYYUydB8eVoe1ZXhqp39831vKWD9tLwNfZDRFGIkkCIgJ1JFNbaSMje6cpgnG3OPDNRJ7nYW4UzP/Xzz/FlPjiUCtaEQA0Mee+R+1tOgIE90c/O/E5myELV839WTc4meUchf/rlYfZDucUIIIUSbWnSfAU4jlD0g5iCz03IL8CbwAPAHYB9gV+BQYEPCXvMV4FzgLcJ5N4Ow6RxnZnulc8jGLYQY0ugmJoQYUpSGKnef3QPD1Zzd0uuJwElpeV7gM2a2tKQThOiUF6hqjDVRGYM7JdmYW8xsHjM7qJuTqNwX7y7WbZyO16tMWgGoDYXod5Ls7AJmdoCZ/YwqUKhbmNkSZvYeM9sovZ/LCVSMX24GbieMX4sCm5jZQn36AqIz8r3s78W6LehhGwshhBDDjRToN8bMvkbIVS5COOhaiAz0UUTW3O+AA4EN3f1T7n6uu9/o7te4+93ufpe7/9zd9wF2By4DxhK2nXUJZ90CsuUIIYY6ctQJIUYUhZb6a8BviKgtIwaJXzCz8QN4eUIMWpKs2mzgoWL1SumzTjMHUs2CnwIvAqcCB3e1X+GEH0+VATbZzBbu3TcQakMhBgYz2xm4j6iz+0Eiy7S7+25BZGudAPwyrW43SCn18RaiNuSbafU6qDZkw0iZyk3u/gJwTfHRQb09ZjJsjup6SyGEEGLwkuYCOwNfIuYD2UHXDDwBfB7Y1N2PdPf/ufssM2su5xdZQSm/uvtN7r4rcCYh9d0MrJWOJYQQQxo56oQQIxZ3fxT4ebFqf0ImSghRQ03NscwG6bNOs6PSvqOB+dOqD+ePOtqnyNiaJ+0LMMrdX5esSe9QGwoxYCwPLEH0g6lpubtMBnYDlgO2NrPlUoZee9LfuT/eQBiuICLNF+jVVYvuktvilGLdDmY2pjcHSxnMswHMbP6uthdCCCEGI2a2LJEttygRtNcMvAr8ANjS3X/j7q+mAJU5MuHlvKQItM4SmnkO8XXgn8XpPpqCm4QQYsgiI4kQYtBSDth6s283N/0XcBsh0bY8sIeZyaAlRMc8SUQvAixjZqtCt/pcnkg5sJOZLdqJsTlvB5V8IsBEaONwEr1DbShEP1D0jdFUWaUvUDl2usODwNXF++wkb0/+Mhuz7qHq4wuSHIM9resrukdhUDwdOBvYw903dfeZvTmemS1lZp83s1uAH5nZUvW6ViGEEKI/SFlxXwaWJcYko4HpwK+BE9z95aTYYSlApVtzg7yduz8BfA+Ykj5aAdhLthwhxFBGjjohxKCjkDXo9oCtlu7UrktSRTMIGbfX0uptgLXL6xBCtGES8HBaXoioxQNdG57vIpziebsPpdd2pROLPrwxlYH7NsmB1YVJqA2F6A9yX7mHkHwCWBN4qbsHSOOg04tVh6X1s9s9YRi9FiVkajMbdvd8ove4+wx339/dL4E2Uf895WvAr4BNgP2opIY1dxdCCDFUWJWQ+3ZCXQPgM+7+g1SGBHdv7Y7dpj0K2elfA++k1dsjW44QYgijwb4QYtBRyBqsaGZHmtn3zWxCT45hZquY2SE5oqqLgdolhEY6hL75+uV1CCHa9KHHgLvT8iLAdtB1hpS7zwJOK1Z9NL12KLmY+v3KVLKJz3VknBZdozYUon8p+tR9wFtpeWFCjrInjpcrqDLkVjCz97S3kZmNSudcBliNMI7NBp5P16NxTT+Qa+v0NNis+D38BjgvLS8BfNHMxigTWQghxBBiD2Kekccef3L3P/dFNakDzgQeT8trU8n6a8wjhBhyyFEnhBh0mNkoM/sWcDvwS2B1d3+jLCrcxf6fAE4G/ggckVa3JxGVZRMeBB4AZhL1l9Yys4X6+j2EGE4UkmovAVcSWahjgHeZ2bugW0bnc6icOmub2Zru7p3s925gAvATYDN3/16fvsQIR20oxIDRTNSNg5B92qaH+79U7A/weTPbEMIpVDiGshP8Y8B8hJNuFCm7TtHl/UNXNT872S+PSx8jxr/PEVmZSwOfVfsJIYQY7BRzgi3TqxN16U6EvqkmlRTPzDuBG4EZhC1n7Z4GeQshxGBBjjohxGBkHKExvlB6P6ewcDf3H00YwcYBh6d9O5SISov3UGV8rFcsCyEShZHwBiqj8cpUmVWd7TsamAzcWqzO+3U0HrkcWNLdv+7ut/X8ikUtakMhBoQZxDgDwnG2SarJ0hND1bPF8jbA8WY2wd1b8vjIzJYzs6OJsU8rMZZ5DngaFF0+lHD3q4mAs8yHSZmYQgghxGAl1a9ekrCpzCaCle519zvqfa7ClnMLMDUtb0SqzSuEEEMNOeqEEIMOd59C6JhnA9azZja2B4e4hIhYd2BVM1sPuswUuZ6qlsxmRHadEKKgMPI+BZydlkcDHzOzDWqNzknaZEEz24DIbv0zMXnK9co+lI7briPd3ae5+0xlEdQPtaEQ/Y+7TwUeAl4nHHWrEgasbslfuvubwGLlKiJb9VYzO87MPmtmJxD981tEoFLu63enaHNRZxp1XyuO+1uipiiEk25PM5un3Z2EEEKIwcM7hKJGrkv9b6ikoetIHutcQzU32YCqJp4QQgwp5KgTQgwqCoPVM1T3qInuPqO7Azt3fxy4lMrx9vFOtm1NBpHxRBRWK2HgWiddj4zLQtSQapX9i7ZSbMcW8onzm9mqwMFErZ2LgeOJWgVjiEnbTGBxM9su7dNh/1YWSP1RGwrRPxTjiPuBB9PyCsBuabnTvlH0q3ycZwmJJ4Dlga8CJwCfArYn+ucsIoL9CeDodBzN++pEITXa4/taNx2znjIuXyfu07m+4Y5E7UEhhBBiMLMiIXcJlQw3VIHY7WJmTeV8oitbTCHr/xjwSlo9jvSsbIBjUAghGoombEKIwcq1xfIm0OOaH+cUyx80s2Xak5gyszFpgLc5MC9xX3yGkKmScVmIdjCz5uTo+THwRlq9C/AHM9sH+CFwPvAP4IOE/EgL4dhpIQzOY9J+W0Hva/qI3qE2FKJ/KMYRD1GNbRYGDjazBbNTppP9W8xsNULucjYxRjmOCC7KBqjptDV+jSai2X9BktysRz0YERRSoyua2XvNbMEe7Nua9l2lCwNi/k2cAzyZltcnjYmFEEKIwUYxnnkbWCott5Kyw7uyrbh7axr3jDKzHbsaI6VzZrt2Ka2ZawFr7COEGFLIUSeEGFQUhqTnqaKixpjZZtCjiPC7gTfT8kLAkWa2VDrGqCIaeqaZzQvsX+y7EJXUkBCihsIhczEhzTWDMBivC5wFfI6IZHTCsZPrE2THzt3A94B13P3YfrtwMQe1oRD9S5L1IPH7HgABAABJREFUvorIcjNC+vJT6TOvddrk92Y2P/BpIvN/FCFleQlwKHB12nwc4ZxrJZw6fwZ2dvcT5UCvP2a2i5mdT9TEOQyY3N3xqZltY2Y/JjLlDkzrRtVuV4yH7wQeIO7BiwBrmtkCff8WQgghRH0pMtyeoAoEHEPYV7rMcDOzcWZ2IhGUdJmZrZ7GSB0+Y5NC0nhSoDXJOWdmoxR0LYQYasw1KRBCiEHCZOAuYGfCALUVYRDp7mCrhXC2bZDef4wwcn22rKVkZhsBXwc2pZJluJ6IThdCdIK7zzazHwLLAh+hyrTKhuFRVI6dp4CLgH+7+7WIQYHaUIjGk2QMHbiVyJD6YvroSDNrcfefFllaTTmiPG3zfuCjhOGpmRTE5O7/MbPLCanu/Yhx0yuENOYd7v5cjkKXoap+pJrJuwJ7plXzp/9vd//H6wJfSctfBk6lg4j/9FtoMbM7gH2J+/H6wAJEewshhBCDjhSAcj0h0Q2wBfG86yqjbrqZrU0oeUAEJX2LSDLpMDvO3d8xsyXT2yZgSprjmMZAQoihhBx1QojBysuEXNPOwILAZmY21t1ndLZTMRibDCxODOia0jE+bWZbEZHm8wKrEo68DdLu+Z54mbtP0cBOiM5JRsSZZnYM0c8OJRw8o9MmrwFXEgXEL3L36eW+hP1YfWwAURsK0XiKCPM3zOynwBFE8NDiwI/NbGXgd8Ar7v58yqJ7L/AJ4N3pMK1EdPolxXHfJurV3QhtxkBtzivqyixgPqrx5VNmNl/KmOwO16XXVmBDM1ve3Z/qYsx5AxG0BrAhkeUshBBCDFaaidq8EM65dc1sHnef1o19/wRsnZY/DHyrDLSuJQc40TbQeoWeX7IQQgw8ctQJIQYlyVF2D/AisCQRQbwVcEUxGGtvv2zkmEYYwZqA24AJwMpE5Pmv0jYtxCCyNf2NAs4Dfl9zLCFEO+R+6O6TgI+YmQO7AY8Rtc3OdfcX8/alY0f1kgYHakMh+o9UG/IlMzsW+CxRv6WVcMgdAkwys8nAZlQlCloJI1cz4TS/uYNjzxkbKdCoMeT/sZm9RdU+86Qxa4dj0xruISRQt0vvDyNkhJuoMpmBOXJeRgSvTSXGtQsDK6Z1QgghxKDD3WeY2aNUtpwlgI2B67rxvLwMeIsItF7azN7t7telMdRcct7pWbkQsCYhfzmakIyWPUcIMeRQjTohxKCjKBh8K+FkgzBKHJqWuzPg2ofQQp9FRCL/Mh+eMHpNS8sQ98JRwKPAL7oZ6SWESBR1A74MbObuW7v7H9z9RQuaYE6BcE2YBiFqQyH6hdx3fgf8OC03EdLb4wkj07vSupnpz6icdF8onDdtD1wYvdRHG0b+v19TrNsC2v7/OyO1zdnFqo+Y2bj2jI+Fw3UzYpzaSmQ5L9qLaxdCCCEaTjFGeYgqq25JYHvo+nnp7s8DFxSrPtaN0y4IrASMJcZQj/fgkoUQYtAgR50QYtBRGJgeJyKqIAZdh5rZZvnzshixmTUlLXTMbCWi1hKEYeMGdz8R+ALwUlo/D3EPnAbcCRwLbOPupfFFCNENiqys19z9GagcP8q8GhqoDYVoPEU/e9PdTwC+StR+zConRgQYzSZqQ45J664Evu3uz6RIdDniBoDCmfYUVY24ec1sXWgT8NAV1xPjT4DlgI+Z2bzpGJbGtGU770aMg5uB+UmZAkIIIcRgo3h2PQpcnZYXAnYys8WhjTOvI04tlg9MgStzBbQUHETYdn5J2HT+0eMLF0KIQYAcdUKIQYu7zyJqsdxUrP6lme2VPm+BORHHrR4Fg+cFvghsThi6DHg+bX98Wn8AcAKROXIk4cD7WZKjakYI0Wfk2Bn6qA2FaAzZQOXuPwM+APwaeA6YQjhwRgGTgJOBPd19R3e/Me3T2t6x0nK7c7tuGMREz5hKBHlBjDO36uH+U2jrbPss8MH8Jo1ps4zpAcAeVNmYTxHjWyGEEGLQ4u4zgCuAe9OqjQg7DHRii072mIeAF9KqccB+xWft8WdgEXf/krtf18E2Qggx6DEFZAohBjtmtj9wOmGkyLU6fg38FZidpNlWIiKpjgAmEvJATcB1wHuAtxSBLoQQQojBiJktTUScr0ooCjwKtKagpVzfbk6AErSVuDSzsckohpktD0x29zfK9emz7tZSEx2QauEcQzjYZgH/Aj7a3XFmap/zibrJmVlEJsCfiMy5jYGdqGTfc13l37j75zuq1SOEEEIMFsxsQUI94Btp1SRgI3d/s2Y7A+YDVgC2JDLJdyfsP2OBy9x9167GMKrRK4QY6shRJ4QYEpjZ6cCehGQlhCMuRyRPAFYvNp9FFBEG+LK7/6Kd480xcrVn8BJCCCGE6A9663Qxs/mIunarpr+VgE0Io9aLwMLAXcCDwH+AJ919ap0ue0RjZh8HjiPGoHcCn3D327vjCDWzsURm3OJEJuVYqrpz7xCSp28BCxDZldOJ8e8k4APufhNCCCHEEMDMlgHuIZ6XEHV6/8/dn01qSEsQwSm7AbsAyxS7txKB2gYs6u6vyxknhBjOjOp6EyGEGDgKg8fXCKmf96ePWok6He9K71vSH4SBoxU4oT0nHbR1ymmgJ4QQQoiBotZJ15kRKgUXrQRsC+xIOOiWBxYrNmtN2wCskV6/AVxvZr8B/ufuU2Ts6jnF/+wOwvC4LbAKIed1ezf33ZIq8Owm4FlCin0mMJ4Y7y6cdyu2PVFOOiGEEEOFFIj0nJkdT4xDxgKHAYuZ2e+IrLndgbWL3bJdpzn9ZXYAztS4RQgxnFFGnRBiyGBmSxEDvE9SZcxBGDbGFO9bgJOAH6VILRmihBBCCDHkKMcwZrYA4RDanQhUWrrY1IEZhGNnbHo/ixgfvUM4gCDGTGcBX0rS4Roj9QIzGw98Cfg+8b9+G1jT3V/oYPs5mXZm9nOiPvJM4GhizPp3Ipugtv7ONOAW4Ffufm4DvooQQgjREPKzz8yWBX5IJecMVakSqMYsTVQJJU4oApwDnO3ud/TLRQshxAAiR50QYshhZh8A3ksYNGYBCxKGjduAS4Ez3P2egbtCIYQQQoj6YWYbEMFK7yEccRmnquFraV0rMJmoeZcNYV5s30RkhB3k7o83+NKHLWa2GfBnQn4U4G/Ace7+kJmNdvdZZtZM1BrMztbDCcdczhbYJzvgzOwgYDuiNt3LwCNE1t6VwD3J2CnHqhBCiCGHmS0BXAxsQGSON6dXCOdcHsM8R9h0/u3ul/fzZQohxIAiR50QYshQE1XeDCwJLEvIPd0BvEIoWc5O0lDWXp2Q/2fvvsMkuaqDjb9n8yqsslBCWuWEECgAAiEECBCYnJGNwcQPMBmbZBDYBBNtsk0wCGyCEEEYkcFCRKGMJJQQyjmH3dWG2fP9cavUNb2Tu2e6p+f9Pc8+01VdVX2771bVrXtuaDvOiBUeVoRIkqR+EBGvofS82qpatZZSoTWfEohbDdxOGXrxZ8CVtHrSLQSeADyIElBaWG2/GDgR+OfMPGsic6tpQxHxeuAj1eIQcBrw+sw8ta0X3W7AK4CXUOaeC0pl5BMz85y2Yy6sjrVFZt4yM99EkqTpUc/FGxGPBv6JMmx0c1Sk24FfAV8Hvp+ZdzX2nUep47FuRtLAM1AnaVaabIXSSIG3iNg4M1dUr/emDFt0PbBRZt491c+SJEnqRNXgaB5luO9jga0plVpBq2LrRuCnwPcp887dPMbxNqMMm/kmYK9q9WrgF5n5V9PxHeaCiFhMmWfufrSGrbwZOAc4ixIsPQo4mFZPyLoH5Bcz88Vtx4vMzIk0KpMkabaJiO0oQ3AfSOk1fjzwrcy8qrGNwTlJc5KBOkmzXlWZxUQKchGxBWWy4j2Bvau/B1OGW7iJUhF2LmW4oeOBi2zNLEmSZlpEPJEyd9lmtII7ALcBnwa+nJmXNLafR3m+G6qXq+ESmz276qGnDqAVWHp2Zp4wE99pkDR+36Moc9UdRunt2BzCq7a+eg9KoPVU4IWZebGBOEnSXNC4b+4GLMzMixrvjToikiTNFQbqJA2sRqvk+ZSA3COBR1ev70uZu6XWnMy46QzgU8D/ZuYt9q6TJEnTLSJ2B34DbEtreKibgeOAf8vMaxvbDpsHbYxj1kNPPRR4F6WnF5Thpl6amRd3/YvMERHxYOCTlMZfUPJsISU4NwQsbWx+BfCqzPzBjCZSkqQ+Y/2KJLUYqJM00CJiGXAMrflZtm28vZ5SkTKP1jBSdWXYSmCjxrY/oVSqXDrdaZYkSXNTY8jLjwKvBu4BllRvfwD4WGZeXwXncqqVWxFxOHBKtTgEvB74TN0bT5MXEdtTAqCPAZaPsMlZwDcov/NdI7zffrx5AFXvgwmPHiFJkiRp9jFQJ2mgtM3p8RDg7cDRtIZ3al70msMSraFMYtxsuV5vP0QZxugS4HmZeeZ0pV+SJM1NjZEAHgj8gjLkZe0FmfmVLn/eV4GnU8o83wP+0V51U9M2vOiulFEctqDMB3gJJSh6NXBdlcfDehB0Y+5lSZIkSbPXgl4nQJK6qRGkezVwLLBl9dZaSmBuPqUn3UrKEFK/p/SWu4ZSUXVXtc3RwEMpQxgtBVZThsz8cEQcm5m/cpgGSZLULY3Ay+MpQbohSu+6LwLHd2v+lnoITODrlLLOzsBBwP0pc/Rqkpp5kpmXAZeNt30z2NYI8m0F7ArcB9gUOJQyf/KF1fLvgUsy84L6WJZHJUmSpNnPQJ2kgVFVYC0AXkUJ0m1G6R0XlHlCAK4FfgD8L/B/mXn3KIc7OSIWUwJ2/0QJ2CXwMOD9EfFwK0UkSVK3NAI3RzdW30QZ7nJ1tdxxL6rG8Ja/AM6kBOp2AvaNiMWNz9IUtY3wMD9HGFK08f7GwCHAEcDelIZhewPLqk2HaI0MAXB3RPyMUpb9RmaunLYvIkmSJGlGOPSlpIESEU8EjqMMN7Se0hId4Drg48BXM/OqxvbzKNfCoXq5vZVzVYHyPUqQrh4S8xWZ+Z8z8Z0kSdLcEBF7Unr670BpZPS/mfmUbg912Bhm8x3APwCbAN8FXpOZV3frczRcPQdhZg5FxKaUHo2PoQyVuSclH2prKUG6RZQA7VrKfIXNIdp/Arw/M39ZH98hMSVJkqTZZ974m0jS7BARy4HPUoJ0ayjXuJuAfwUOyswPZOZVUcyHMtRQs5Vz3UuurRX0CuD1wPcbH/f/IuLAGfhakiRp7lgN3JfWSABfqv7GiFtPXX28X1MaNkHp1bVw5M3VDVkMRcRSStny48AbgAdSgnT13MjrKHmxhFKenV+9hhKkW03Jt8cCX4mIN9THn7lvI0mSJKlbHPpS0qxXt04GXgdsB6yizCs3RAncfSIzb6x6z2VVibHBEEQjqYN4mfnHiDgWeHr11oHA0RFxUWbe083vI0mS5qwdKaMA7EhrjjoYZ8jLqiw0PzPXTeRDGsN3/5oS9IEy/OVWwGX2zJoeVUOxvwXeBuzeeKuZ1/Uwl3cAvwP+RJlzOSnBvEdThsWcV63bnjKH8pXA9y2XSpIkSbOPgTpJs1pj6Kb9gOdXq5dWf1+cmV+ut+1kTrnqc86PiP8EXkBp1XwU8CPgHCu0JEnSVDXKEQsowTKA24EbYfyeUtX766pj7ZWZF482N1rjM+dl5tqIOI8y9CLAkcDpnXwXjemxlKFGd6eM/jAELKYE51YBF1CCpz8CfpaZ6yJiSR18q3rirQOOAf4eOIhWYO+9wEbAl+uh3GfsW0mSJEnqiENfSprVGhVXj6c1Lx3AF4CvRsS8qiddp+ohor4B1HPc3Z/Ss86hhiRJ0pQ1yhFn0ypzbEUr+DZmWSYilkbEeyPiAuDCiFg8VpCu+sz1EbElZZhwKIGjLdrSoy6JiOcA3wH2ofSEW0RpXDYP+DHwUuBRmfm6zPxRFaSb1wjSzc/MVZm5NjOPo5R939r4iD2Bd1Z5b5BOkiRJmkUM1Ema1RoVV4+q/ial9fknM3NdNQddx5UVbUNEnU5pAb0NsG9EbNLp8SVJkiiBuVMby4dVf8ebo24epcf/3tXyMwEiYswRVDLzVsqQl1ACR7dMJrEaWzUkKRFxP+B9lB6T91DKq6uAE4GHZubjM/OrmXln1cjs3rmU62O1B14z8+bM/GB13BXV6t2AV0bEEiRJkiTNGgbqJM1qVWvwXSitiNdShv85KzPP6fZnVa2a11ECdXWFyEGUgJ0kSVKnFlJ61UEJ2h0KGwZp2mXmCuCLjVUvrf6O2lgpIuZXgaTmsXeo3vM5sQsaPRNfAuxavV5CeQ7/L+CNmfl7aOVH1chs3LmU6yAg8H7g+MZbx1BGfZAkSZI0S/gAJmkQrAS2o1RuAXwZprWS6RSqoaiAgylzi0iSJHUkM+8ELqKUbRYAu0XE7jAsMDOa7zReHxER21UNmkbcrwoG3ZdShlpd/bu+es+hE7skIh4DvKKx6m7gNZn56sz8S70yM4cmM+RoNUdzVEHaDwA3VG89EHhkRCwcfW9JkiRJ/cRAnaRBsJyqYokSQKuHeRqzsqM5tFC1PGYFWF1plZlnAHdVq7ekVHLRPJYkSdJkNMohfwIurl7vCBxRbzLOIf4I/K6x/LfV37HKJ0uA3SmNjhYD5040vRpfladPojQmW015/v4BcFzj/SmrA3uZeTFlGM1V1WccQRkGU5IkSdIsYKBO0qzVqNxYC9yner0KuAaGDTc0oubQQhFxcNUyeczrYuP95tCadQXahFtBS5IkNTXKLecDv61ebws8vhp+e8xebtXw3F9vrPq7xvrR/D/KM+HXgecCP5tC0jW6ZcCzKGXERcC1wOsy8y4Yv6w6EY2y6QnAldXr/YE9Oj22JEmSpJlhoE7SrNWo3DiP0koZYFOqHnUTCLotjYh/i4i/AKdFxNZjDRFVfeb6iFgG3FmtWgcsrd+b+reRJEmCzLwZ+CllKMMFwCOAo2BCvfdPoTRgSmDviLhftd9oZaLPAjtl5jGZefxE5kbTpOxHCdBB6RH5tcy8vpvDUjbKn78H/kLJ+52BfSJi0ag7SpIkSeobBuokDYJ5DB/q6WET3G8d8BjK0JkAf139HbMSrJo/ZvtqcQFwG3Q+fJEkSZrbGmWJ04GfV6+3Ad4E984r177P0ojYLSKeBbyaUr5ZU739kurviM99mXlhZl4blS59jTmvERhdDmwBDFFGffguQGau7fLnRWbeTemNWR/7IMrQppIkSZL6nIE6SYNgAa2hKIcoFRPj9nCrKkm+2Fj1osYxRtRoyd6sYNl5MomVJEkaSWPOsWuAT9WrgaMi4k0RsRQgIhZHxA4RcRTwbkoA6BuUssxSWvP1HlMdb6zhL8lKl7/OnNUog9blxfmUHnVXTPQYETF/vNEhGurtfkGrB9+Dgbsn+nmSJEmSesdAnaRZLzNXAhcDt1MqQnaKiPvD+MNfAv9LKzB3QETsPdZcdZk5FBHbUVpIr6ZUwFxWvWcFlyRJ6ljVQ+p3lLnj6vLFW4C3VmWc1wNfA35I6W13v2q7tZQedXXDoq0j4iEzmXYNsyuld2MAfwI2muiOmTnUHJJ9rDJto6flWUAdJNyt+idJkiSpzxmokzSrNYZpugC4sHq9PXBk9XrM4FlmXgz8pLHqxdXfsa6PGwG7A4uBhcBFE0+xJEnSuOpyyL8BJ1evtwTeSpmH7n3AwykBubW0em4tpPSmuwb4PPDEzPy9w1rOrEZQ7VJaPdy2Aq6exDEeFRFfpcwjCCXYN55NKcNfQulNd1B1LPNfkiRJ6mMG6iTNao1ebBdQKq4AtgYeFxEbT7CX29car/+mOu5YQ0S9iFIJ9nngrzLzO5NLtSRJ0ujqHlKZeRrwD1Tz4VIaIC2jNQ/dECU4txC4A/g+pSyzX2a+LDN/UB3HXv8zqDH05bm0erjtAuwA4wfOIuKhwM+A5wIvjojFI81POIIFtHrtraMa+tL8lyRJkvqbgTpJAyEz76JUaFxGubY9FHgiDJtXbgNVRclpwF3Vqu0i4ohx9vsssHVVAfbD7nwDSZKk4SJiXmaeBbyNMsz3AsrQ2wsoPbXWAb+jDH/5gMx8cmZ+NTPvioh59qTqufXAmdXrlbRGfBgvX86hNVIEwLMBImLByJvf6yZgx+r15sCqaj//H0iSJEl9zECdpFmvUflwDvCj6vVmwD9ExIKRWiBHxMYRsTfwfOCdlJboq6u3XzrW52XmlZl5W1S68iUkSZI2VPeE+hylR/91lKG3LwQ+CDw0Mx+WmR/NzCurosk8KL267EnVc3dSetVBCa4+BIb1uBtRZq4Avt1Y9ZLq75j7AftQelaupQTptq6O5/8DSZIkqY+FZXZJgyQi9gPOplSGQJnD5SNVYG0psA1wf+BxwNGUueZq6ykNGFYDm0xwiCFJkqRpFRGRmRkRDwYWZ+Ypbe/PGy/4o96IiNcD7wGWAr8G/i4zL63zdIz9DgJOb6zaMTOvG2m/Ov8j4knAiY23ds3MK7r3bSRJkiRNB3vUSRoYVSXFnyhDU9ZzzL0aeE9VsfVm4JvA94BXUYJ06ylzvKyjdU1cDDx6BpMuSZI0qjowk5mn1kG65tCWBun6T2PUhTOA86vXewBH1ZuMs+85wG8bq/+2+rvB0OxVkG4e1VzLwNWU8vDNU0q8JEmSpBlljzpJAyMi5mfmUETsA7wfeErj7XuAJY3ltdXfBbQqSi6jBPG+k5mnjNfSWZIkSRpLRGwOvAX4R2AIOBl4fGauG2O3et/XAR+tFi/KzH1H2a7ucflmylyGP8zMezpPvSRJkqSZYKBO0kCKiD2AnwE7U3rLLaAVnJtPq/fcTcAvgK9TKjXWzHBSJUmSNMAi4ijgS8AO1apnZ+YJVS+4bDYMq3rTbQrsAjyNMpdyUsqvB2bmuRMZ6tQGZ5IkSdLsYaBO0sBpzNPxbMpwlw+kzDu3uNpkBfB74Hjgu5l5U3Nf2ipMJEmSpKmKiE2A91KGZAc4izJX3R8b22xECeQdAjweeAywXfV2XY79eGa+LiIWTKRHniRJkqTZwUCdpIEWEfsC36bMR3c+8C3gm5l5UWObeeD8LpIkSZoeEbETcCGwlDLs+o+B1wG3UoJzjwEeBzSHtxyi9KaDMjrE3Zm5bIaSLEmSJGmGGKiTNLAa83UcACzMzDPb3h932CBJkiSpE43RHt4DvAzYunrrDMo8yg+lNWdyUoZrn0cJzgGsB/5Imd/uHZm5YoaSLkmSJGkGGKiTNKc4tKUkSZJmUiNQtwNl+Ms3U3rLzaMVoKvnUl7QWHcl8CPg65l58sylWJIkSdJMMlAnSZIkSdIMqBqNnQIcCiykzD+3kBK0gzIU5i+BrwMnZebKtn1tcCZJkiQNGAN1kiRJkiRNs0bPur2AtwPPr95aSRkG83jgO5l5bXMfDM5JkiRJA81AnSRJkiRJMygitgJeA8ynDG15XuO9oDyrO5eyJEmSNAcYqJMkSZIkqcfqHne9TockSZKkmWWgTpIkSZKkHqh6z+HQlpIkSdLcZaBOkiRJkiRJkiRJ6oF5vU6AJEmSJEmSJEmSNBcZqJMkSZIkSZIkSZJ6wECdJEmSJEmSJEmS1AMG6iRJkiRJkiRJkqQeMFAnSZIkSZIkSZIk9YCBOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoBA3WSJEmSJEmSJElSDxiokyRJkiRJkiRJknrAQJ0kSZIkSZIkSZLUAwbqJEmSJEmSJEmSpB4wUCdJkiRJkiRJkiT1gIE6SZIkSZIkSZIkqQcM1EmSJEmSJEmSJEk9YKBOkiRJkiRJkiRJ6gEDdZIkSZIkSZIkSVIPGKiTJEmSJEmSJEmSesBAnSRJkiRJkiRJktQDBuokSZIkSZIkSZKkHjBQJ0mSJEmSJEmSJPWAgTpJkiRJkiRJkiSpBwzUSZIkSZIkSZIkST1goE6SJEmSJEmSJEnqAQN1kiRJkiRJkiRJUg8YqJMkSZIkSZIkSZJ6wECdJEmSJEmSJEmS1AMG6iRJkiRJkiRJkqQeMFAnSZIkSZIkSZIk9YCBOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoBA3WSJEmSJEmSJElSDxiokyRJkiRJkiRJknrAQJ0kSZIkSZIkSZLUAwbqJEmSJEmSJEmSpB4wUCdJkiRJkiRJkiT1gIE6SZIkSZIkSZIkqQcM1EmSJEmSJEmSJEk9YKBOkiRJkiRJkiRJ6gEDdZIkSZIkSZIkSVIPGKiTJEmSJEmSJEmSesBAnSRJkiRJkiRJktQDBuokSZIkSZIkSZKkHjBQJ0mSJEmSJEmSJPWAgTpJkiRJkiRJkiSpBxb0OgFzVUTMB/YA9gN2ADYDVgO3AZcCp2fmit6lUJIkSZIkSZIkSdMpMrPXaZgzImJn4OnAUcDDgWVjbD4E/BT4ZGaeNE3pOQA4A1jY9tbfZeaXpuMzJUmSJEmSJEmSVNijboZExFeB501il/nA0cDREfF94CWZeUMX0zMf+C82DNJJkiRJkiRJkiRpBhiomzl7jbL+GuAS4AZKfuwGHMjw+QOfCJwSEY/IzOu7lJ43Aod06ViSJEmSJEmSJEmaJAN1vXEWpTfbDzPz0vY3I2JH4J3Ayxqr9wK+GRFHZIfjlUbEnsC7G6vuAjbt5JiSJEmSJEmSJEmanHnjb6IuSeAk4NDMPCgzPzlSkA4gM6/JzJcDr2p763DgOZ0kIiIC+AKwpFp1AnBmJ8eUJEmSJEmSJEnS5BmomznPyswnZubpE90hMz8NfKtt9fM7TMcrgYdXr+8AXtPh8SRJkiRJkiRJkjQFBupmSGZePsVdP9W2/MippiEidgb+tbHqHzPzuqkeT5IkSZIkSZIkSVNnoK7/ndW2vDQiNp/isT4LbFK9/hXwuakmSpIkSZIkSZIkSZ0xUNf/1o2wbtFkDxIRLwQeVy2uBl6WmdlBuiRJkiRJkiRJktQBA3X9b4+25XXAzZM5QERsB3y0seq9mXlhpwmTJEmSJEmSJEnS1Bmo63/PbFs+PTPXT/IYnwK2qF6fD3yg41RJkiRJkiRJkiSpIwbq+lhEbAK8uG31dyZ5jGcBT68WkzLk5ZouJE+SJEmSJEmSJEkdWNDrBGhM7we2ayzfDnx+ojtHxJbAJxurPp2Zv+1O0iYnIrYFtpnkbpsAhwB3AncAVwEGGSVJkiRJkiRJUrcsAu7bWP5lZt4xUx9uoK5PRcTTgL9vW/32zLx1Eof5GLBt9foa4G3dSNsUvRI4toefL0mSJEmSJEmSNJ6nAN+bqQ9z6Ms+FBEHAl9uW/0T4DOTOMYTgL9prHpVZt7ZheRJkiRJkiRJkiSpCwzU9ZmI2Bk4iTLsY+0K4G8yMyd4jGXAfzRWfSszT+xeKiVJkiRJkiRJktQph77sI9U8bj8Fdmysvh54TGbeNIlDfZDWeKp3AK/uTgo78mngm5PcZx/ghHrhu9/9LnvssUdXEyVJkiRJkiRJkuauP//5zzz1qU9trrpqJj/fQF2fiIgtgZ8BezVW3wwclZmXTOI4RwIva6z6x8y8rhtp7ERm3gjcOJl9ImLY8h577MH+++/fzWRJkiRJkiRJkiQ1rZnJD3Poyz4QEZtR5qA7oLH6NkpPuvMncZylwOeBOsL1K+Bz3UqnJEmSJEmSJEmSuscedT0WEZsCPwIObqy+Ezg6M8+e5OH+Fti9er0eeB+wS3vPtBEsaVveOiKWN5ZXVj3iJEmSJEmSJEmS1CUG6nooIjYGfgA8pLH6buDxmfmHKRxyaeP1POCHU0zah6p/tROBp07xWJIkSZIkSZIkSRqBQ1/2SDVM5feBwxurVwJ/lZm/7U2qJEmSJEmSJEmSNFMM1PVARCwBvgcc2Vh9D/DkzDylJ4mSJEmSJEmSJEnSjDJQN8MiYhHwbeCoxurVwFMz8+edHDsz/z0zY7L/gF+2Herv2rZ5aifpkiRJkiRJkiRJ0oYM1M2giFgAHA88vrF6LfDMzPxxb1IlSZIkSZIkSZKkXjBQN0MiYj7wP8BTGqvXAc/JzO/3JlWSJEmSJEmSJEnqlQW9TsAc8l/As9vWvQ04KyKWT/JY12fmPV1JlSRJkiRJkiRJknrCQN3M+dsR1n2w+jdZjwRO7ig1kiRJkiRJkiRJ6imHvpQkSZIkSZIkSZJ6wECdJEmSJEmSJEmS1AMOfTlDMjN6nYbRZOaRvU6DJEmSJEmSJEnSXGOPOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoB56iTJEkaIBfss2/Hx9j3wgu6kBJJknrP+6IkdYfX09nPPBwM5uNgskedJEmSJEmSJEmS1AMG6iRJkiRJkiRJkqQeMFAnSZIkSZIkSZIk9YCBOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoBA3WSJEmSJEmSJElSDxiokyRJkiRJkiRJknrAQJ0kSZIkSZIkSZLUAwbqJEmSJEmSJEmSpB4wUCdJkiRJkiRJkiT1gIE6SZIkSZIkSZIkqQcM1EmSJEmSJEmSJEk9YKBOkiRJkiRJkiRJ6gEDdZIkSZIkSZIkSVIPDGSgLiK2johNe50OSZIkSZIkSZIkaTQDE6iLiF0i4ssRcTtwA3B7RFwdEe+JiKU9Tp4kSZIkSZIkSZI0TN8G6iLiBRFxZfXv/IhYPMa29wdOA/4aWAZE9W8H4K3AaRGx9UykW5IkSZIkSZIkSZqIvg3UAc8DdgJ2BE7OzNUjbRQRC4BvAFtTgnPZ9i+A/YBvzUCaJUmSJEmSJEmSpAnpy0BdRMwDDm+s+s4Ym/8tsDetwBzAecDZbesOj4jndDelkiRJkiRJkiRJ0tQs6HUCRrEfsFH1ei3wyzG2fXH1N4DbgaMz8w9w75CYPwLuU23zCkrvO0l95oJ99u34GPteeEEXUiJJktQ5yzazn3koSd3jNVWSpNH1ZY86YPfqbwKXZObakTaKiO2Ah9DqOfeeOkgHkJl/BF5Da866wyNii+lMuCRJkiRJkiRJkjQR/Rqo27Hx+rIxtjuCVhBuHfBfI2zzHeCO6nUAD+hC+iRJkiRJkiRJkqSO9GugbpPG6zvH2K6exy6B32Xm7e0bZOYQcFZj1R4dp06SJEmSJEmSJEnqUL8G6hZOcLvDGq9PHmO76xuvl006NZIkSZIkSZIkSVKXLeh1AkZxd+P1iHPKRcTGDB/G8jdjHG+o8Xrx1JM1e0XELsDBwPbAZsBa4HbgEuCMzLyrd6mTJEmSJEmSJEmae/o1UHdz4/W+o2xzFDC/ep3AqWMcb/PG65VTT1b3RMRuwKHAIdXfg4BNG5tckZnLO/yMjYC/B14C7DnGpusj4kfAxzLzJ518piRJkiRJkiRJkiamXwN151V/A9glIu6Xmee1bfPc6m8C52XmWHPZ7dh4fUuX0jhpEXEk8FZKcG7Laf6sw4D/AXadwObzgCcAT4iIrwEvycy+CGhKkiRJkiRJkiQNqn4O1N1CK5j10Yj4q8xcCxARhwPPpATpAH442oEiYgGwX2PVZd1P7oQ9AHjsdH9IFaT7CbBJ21t3AacBN1CGAN0DuB/D5yp8HrBtRDwhM9dMd1olSZIkSZIkSZLmqnnjbzLzMnMI+BqlRx3Ao4E/RsQHI+JLwI8oaa/f/8oYhzsUWNRYPr+7qe2K1cCl3ThQRCyh/B7NIN0q4LXAtpn56Mw8JjOfkZkHAnsB/9t2mEcDb+xGeiRJkiRJkiRJkjSyvgzUVd4D3NFY3psSPHo+sFG1LoFvZeafxjjOUxvb/jkzb+tyOidrLXA28Hng5cDBlLnpXtKl4z8X2L2xnMDTMvPjmXlP+8aZeSnwFOCEtrfeEhGL2reXJEmSJEmSJElSd/RtoC4zbwSeAdxD6TmXzberdZcCrxjtGBExD3h2Y9+TpyOtk3AcsCwzH5iZL83Mz2bmmfWQnl3ypLblEzPzx2PtkJkJvJoSRKwtA47oYrokSZIkSZIkSZLU0LeBOoDM/AVwIPANYCUlOBeU+es+CTwkM28Z4xBPBnahNUTmD6YvtePLzNtG6tXWZbu1LbcPazmizLwe+EPb6j27kiJJkiRJkiRJkiRtYEGvEzCezPwz8DyAiNi6WnfzBHe/DHhaY3nMnmUDYuO25asnse9VbctbdJgWSZIkSZIkSZIkjaLvA3VNkwjQ1dufA5wzTcnpV9czvCfckkns277trZ0nR5IkSZIkSZIkSSPp66EvNSW/als+aBL7tm97WodpkSRJkiRJkiRJ0ij6NlAXEX/b+LdRB8fZuHmsbqaxT30eWNNYflFELB1vp4h4GrBzY9X5mXlGtxMnSZIkSZIkSZKkop+HvvwSkNXrk4Erp3icrduO9eVOEtXvMvOyiHgr8JFq1X2Br0XEMZm5cqR9IuJQSoCvth549fSmVJIkSZIkSZIkaW7r50AdQNAKsPXTsfpaZn40IuYB7wMWAk8B/hQR/wH8GrgBWESZy+4pwF9X2wGsBV6amf/XzTRFxLbANpPcbfdupkGSJEmSJEmSJKmf9HugTlOUmR+OiJOANwFPA3YB3j/Obj8D3pyZZ05Dkl4JHDsNx5UkSZIkSZIkSZqV5kKgLhqv50SPuoYFlGEs105g2+OAD2fmedObJEmD7IJ99u34GPteeEEXUiJJs5vXU0mCA447oONjHN+FdKi3vCdKnfN6OvuZh4PBfNRo5vU6ATNg48brEedoGzQRsTgiPgGcA7wE2HYCu70AODcivhcRO01rAiVJkiRJkiRJkjQnetTt33h9W89SMUMiYgHwXeDoxuoEvkPpNXc6cDOwGNgZeBTwasp8dQBPAg6LiMdk5tldTNqngW9Ocp/dgRO7mAZJkiRJkiRJkqS+MdCBuohYBry+Wkzgwh4mZ6a8g+FBulXAMzPzB23brQHOB86PiM9SAmkvqt7bGvh+RByYmbd0I1GZeSNw42T2iYjxN5IkSZIkSZIkSZqlehqoi4j/muCmH46Iuydx6MXA9sChwEaN9adM4hizTkRsCbyxbfUrRwjSDZOZqyPipZQebI+oVu8IvG2E40mSJEmSJEmSJKkLet2j7oWUnm5jCeAZUzx+NI5/D/DlKR5ntngCw+fku4wy3OW4MnN9RPwz8PPG6hdExJsyc7w8kiRJkiRJkiRJ0iTN63UCpllSgnXrKD3LrupxeqbbgW3L/zfJINsplCExa1sBe3ScKkmSJEmSJEmSJG2gHwJ1Mcq/iWwz3r8rgC8Ch2bmhHqWzXKbty1fP5mdM3Md0D4n3dadJEiSJEmSJEmSJEkj6/XQl7uOsj6Av1SvEzgCuHqCx0xgNXB7Zq7uLHmzzu1tyxuPtNE4NmlbnszcgJIkSZIkSZIkSZqgngbqMvOK0d6LCGjNL3dVZl45I4ma3a5tW37gZHaOiD2BTdtWT6pXniRJkiRJkiRJkiam1z3qxnIlrUDdul4mZBY5uW35YRGxX2b+aYL7v7xt+aLMvKnzZEmSpIk44LgDOj7G8V1IhyRJkiRJg2L5W07q+BiXLzmm84TsunPnx9BA6oc56kaUmcszc9fqX3tPMY3sbODixvJ84CsR0d5LbgMRcTTwmrbVJ3QvaZIkSZIkSZIkSWrq5x51AykidmLk3327tuUFEbF8lMPcnZk3t6/MzIyItwLfaqw+CDgjIt4AnJSZ2dwnIrYCXgu8tS1dtwAfHuu7SJIkSZIkSZIkaeoM1M28XwO7TGC7HYHLRnnvOOCFI72Rmd+OiH8DXt9YvSfwv8AtEXEGcDOwCFgOPIAN/x+sBp6dmbdPIJ2SJEmSJEmSJEmaAgN1g+mNwI3AuykBudpWwGPH2fcK4IWZefL0JE2SJEmSJEmSJEnQo0BdRGwwa2JmXjneNt3Q/jmDqBre8l8j4tvAq4G/BrYYZ7c/AV8APpuZd09zEiVJkiRJkiRJkua8XvWouxxozpWWbJiW9m26YaTPmVGZuXwGP+ti4NUR8RpgH+BAYGtgGbAOuB24Bjg9M2+YqXRJkiRJkiRJkiSp90NfRpe20RiqHnYXVP8kSZIkSZIkSZLUB+b1OgGSJEmSJEmSJEnSXNSrHnXHdWkbSZIkSZIkSZIkaVbqSaAuM/+uG9tIkqTuumCffTs+xr4XOtKypNntgOMO6PgYx3chHZo681CSuqMb19NzX3BuF1IiSdLgcuhLSZIkSZIkSZIkqQcM1EmSJEmSJEmSJEk9YKBOkiRJkiRJkiRJ6gEDdZIkSZIkSZIkSVIPLOh1AqYqIhYAWwFbAgncBtyamWt7mjBJkiRJkiRJkiRpAmZVoC4iHgC8EDgcuD8wv22ToYj4I/Br4LjMPGtGEyhJkiRJkiRJkiRN0KwI1EXEvsB/UAJ0ADHKpguAg4AHAq+OiF8D/y8zL5j+VEqSJEmSJEmSJEkT1/dz1EXES4EzKUG6OkCXjX+Msi6AhwNnRsRLZia1kiRJkiRJkiRJ0sT0dY+6iHg58GlK0K0OwtXBunuAy4E7quXNgOXAkmq5DtgtBv4zIiIzPzf9qZYkSZIkSZIkSZLG17eBumq4y49Xi3WA7m7gs8BXgXMyc6htn/nAgcBfAy8FNmns+4mIOCUzL5qZbyDNHQccd0DHxzi+C+mQpKla/paTOj7G5UuO6Twhu+7c+TEkSZIkSZI0a/Tz0JcfBhZWrwP4FbBvZr4pM89sD9IBZOZQ9d4bgf2AX9PqjbcI+MjMJF2SJEmSJEmSJEkaW18G6iJia+CxtIavPB14XGZeM9FjZObV1THObKx+bHVsSZIkSZIkSZIkqaf6MlAHHAHMpzUf3Ssy857JHqTa5xWN48yvji1JkiRJkiRJkiT1VL8G6nas/iZwcWaeMdUDZeZpQHNeuh1H21aSJEmSJEmSJEmaKf0aqFvSeH1BF47XPMaSUbeSJEmSJEmSJEmSZki/Buqubbxe04XjNY9x7ahbSZIkSZIkSZIkSTOkXwN1f2m8Xt6F4+0yyrElSZIkSZIkSZKknujXQN3vgauAAA6OiO2neqCI2AE4lDLf3TWZ+bvuJFGSJEmSJEmSJEmaur4M1GVmAp+vFucBH+zgcB+k9T2/0Em6JEmSJEmSJEmSpG7py0Bd5YPAOZRedcdExAcme4Bqn2OqxfOASR9DkiRJkiRJkiRJmg4Lep2A0WTm6og4GjgJOAh4U0QcCbwL+HFmrh9pv4iYBxxdbXdwtfos4AmZec/0plqSJElz3QHHHdDxMY7vQjqkXlj+lpM6PsblS44Zf6Px7Lpz58eQ1DHviZIkSePrSaAuIt45ic1/AuwKbEGZa+77wG0RcQZwMXAnZf65zYC9KMG5LeqPAm4FfgS8PCLIzH/uypeQJEmSJEmSJEmSOtCrHnXvogTXJiMpgbcAtgSOqv61i7Z9tgDe0lhnoE6SJEmSJEmSJEk917dDX45iIsG90baJCe4vSZIkSZIkSZIkTbteBupi/E0kSZIkSZIkSZKkwdSrQN0je/S5c05EbAHsD+xJGTJ0CXA7cBNwRmZe2rvUSZIkSZIkSZIkzV09CdRl5i978bn9JCJ2Aw4FDqn+HgRs2tjkisxcPoXjLgQeBTwJOJISpBtr+2uBLwCfzszrJ/t5kiRJkiRJkiRJmprZNkfdrBYRRwJvpQTntpyG4z8Y+CGwxSR22wF4B/DqiHh1Zv53t9MlSZIkSZIkSZKkDRmom1kPAB47jcffhpGDdGuAc4HrgTuArSjBwq0a22wOfCUits3Mj05jGiVJkiRJkiRJkoSBun6xGrga2L2Lx7wbOB74KvDbzFzVfDMiAngq8O/Azo23PhIR52bmT7uYFkmSJEmSJEmSJLUxUDfz1gLnA6cDp1V/zwUeBvxfF45/I/BB4D8yc8VoG2VmAt+JiFOAXwH7Nt7+eETsV20jaY444LgDOj7G8V1Ih6bOPJQkSZKk/rH8LSd1fIzLlxzTeUJ23Xn8bTQi81DSTDBQN7OOowTQ7ml/o3Rw69ipwG5jBejaZeYtEfE84ExgXrV6H8rQmKd1I1GSJEmSJEmSJEnaUN8G6iLiiOk4bmaeMh3HneBn3zbNx79pivudExG/Bpq/+SMxUCdJkiRJkiRJkjRt+jZQB5wMdHvoxaS/v3MvncXwQN0OvUqIJEmSJEmSJEnSXDAbglZdGRNS41rXtryoJ6mQJEmSJEmSJEmaI/o9UDfVIF2zJ56BvonZo235up6kQpIkSZIkSZIkaY7o50Dduye5/XxgC2B/4CHAEkrA7lbgM2zYY0yViFgGPKZt9R96kRZJkiRJkiRJkqS5om8DdZk52UDdvSJiC+AfgX+gBO8eBjwpM1d0KXmD5uXARo3lO4D/61FaJEmSJEmSJEmS5oS+DdR1IjNvA94aEacCJwCPqP4+vqcJ60MRsRx4R9vqj2Xmmi5/zrbANpPcbfdupkGSJEmSJEmSJKmfDGSgrpaZ342Ij1B61j02Il6WmZ/tdbr6RUQsAr4BbNpYfTnwwWn4uFcCx07DcSVJkiRJkiRJkmalgQ7UVT4AvAGYB7wWMFDX8nngQY3lIeAFDhEqSZJmo+VvOanjY1y+5JjOE7Lrzp0fY44yDyWpO7yeSpIkzR7zep2A6ZaZtwJnAAHsExEH9jhJfSEi/gV4ftvqt2bmKb1IjyRJkiRJkiRJ0lwzF3rUAVxJq+fYfsA5PUxLz0XE64B/alv90cz80DR+7KeBb05yn92BE6chLZIkSZIkSZIkST03VwJ1Q43XO/QsFX0gIl4KfLRt9Wcy843T+bmZeSNw42T2iYhpSo0kSZIkSZIkSVLvDfzQl5XdG6+zZ6nosYh4PvAflGFAa18EXtWbFEmSJEmSJEmSJM1dAx+oi4i9gINoBehu6GFyeiYinksJyjXz/H+Al2TmnA1eSpIkSZIkSZIk9cpAB+oiYhPgOMr3rHuR/a53KeqNiHgG8BVgfmP1N4EXZOb63qRKkiRJkiRJkiRpbhvIQF1E7BQRrwDOAx5E6U2XwFmZ+ZeeJm6GRcSTga8xfD7C7wLHZObQiDtJkiRJkiRJkiRp2i0Yf5PeiIipBNQWAJsDG9eHoQTo6r9v7UriZomIeAKl59zCxuqTgOdk5rrepEqSJEmSJEmSJEnQx4E6YDmtINtUNfd/S2b+tNNEzRYR8RjgW8CixuqfAM/IzDW9SZUkSZIkSZIkSZJq/Ryoq+UU9onG30uB12TmD7uXpP4WEY8ATgSWNFb/AnhqZq7uTao0HZa/5aSOj3H5kmM6T8iuO3d+DGkW81yUJEmSJEmSNBX9HKi7kskH6dYBdwI3AmcCP8/MX3Q7Yf0sIg4Dvg8sbaw+BXhSZq7qTaokSZIkSZIkSZLUrm8DdZm5vNdpmA4RsRMj/+7btS0viIjloxzm7sy8eYRjPxD4IbBJY/VFwKuAbSMmNYroPZl5/WR2kCRJkiRJkiRJ0sT1baBugP0a2GUC2+0IXDbKe8cBLxxh/VOAzdrW7Q2cO9HENfwSOHIK+0mSJEmSJEmSJGkC5vU6AZIkSZIkSZIkSdJcZKBOkiRJkiRJkiRJ6gGHvpxh0zn3Xma+C3jXdB1fkiRJkiRJkiRJ3WOPOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPdC3Q19GxF969NGZmbv36LMlSZIkSZIkSZI0R/RtoA5YDiQQM/y5OcOfJ2mOW/6Wkzo+xuVLjuk8Ibvu3PkxJEmSJEmSJEkT1s+BunZTDaDVgb6J7D/TQUFJkiRJkiRJkiTNUf0cqLuSVnBta2Cj6nUzmHYPcEf1ejNgSeO9et+7gVumKY2SJEmSJEmSJEnSlPRtoC4zlwNExBuB99argROB/wFOzcyrm/tExE7Ag4G/Bp4MzAMWAp/KzA/PTMolSZIkSZIkSZKk8fVtoA4gIt4HvLlavAT4m8w8fbTtq8Dd1cC3IuJQ4CvAXsAHImKbzHzzaPtKkiRJkiRJkiRJM2lerxMwmoh4HPAWylCXfwEePlaQrl1mngYcAVxaHeNNEfH46UirJEmSJEmSJEmSNFl9G6gD3lr9TeCVmXnTZA+QmTcCrxrhmJIkSZIkSZIkSVJP9WWgLiKWAw+nBOmuysyfTvVYmfkT4EpKr7qHVceWJEmSJEmSJEmSeqovA3XAAymBNYA/duF45zReH9SF40mSJEmSJEmSJEkd6ddA3Y6N13d34XgrGq936MLxJEmSJEmSJEmSpI70a6BuaeP1jqNuNXHNYywddStJkiRJkiRJkiRphvRroO666m8AD46IzaZ6oIjYHHgIZb47gOs7S5okSZIkSZIkSZLUuX4N1NVzyiWwEHhHB8f6p+oY9Zx3Z3dwLEmSJEmSJEmSJKkr+jJQl5nnAhdXiwG8LiJeOtnjVPu8jlZvuourY0uSJEmSJEmSJEk91ZeBusq7KUG6pKTzPyLiGxGx73g7RsS+EXE88B/VMerjvHsa0ytJkiRJkiRJkiRN2IJeJ2A0mfm1iHgW8FRKkC2AZwLPjIg/AqcClwB3Vu9vBuxJmY/ugOowdYAO4LuZ+fUZ+wKSJEmSJEmSJEnSGPo2UFd5DvAd4Am0Am4BHAjcf5R96rnoklaA7yTgudOXTEmSJEmSJEmSJGly+nnoSzJzLfAk4M3Aalo95JpBu+Y/GB6gWw38I/CU6liSJEmSJEmSJElSX+jrQB1AFh8C9gDeA1zJ8MBcU73+SuBfgD0y88OZuX6m0itJkiRJkiRJkiRNRL8PfXmvzLwWeCfwzojYETgEuA+wRbXJbcANwOmZeU1vUilJkiRJkiRJkiRNzKwJ1DVVgTiDcZIkSZIkSZIkSZq1+n7oS0mSJEmSJEmSJGkQGaiTJEmSJEmSJEmSesBAnSRJkiRJkiRJktQDBuokSZIkSZIkSZKkHjBQJ0mSJEmSJEmSJPXAgl4nQL0REfsABwI7AUuBe4AbgT8D52Tmih4mT5IkSZIkSZIkaeAZqJtDImJz4LXAi4Cdx9h0KCLOBk7IzH+dgaRJkiRJkiRJkiTNOQbq5oiIeBbwGWCrCWw+HziY0tvOQJ0kSZIkSZIkSdI0MFA3B0TEscC7RnjrSuBi4CZgCbA9cACw8YwlTpIkSZIkSZIkaY4yUDfgIuKNbBik+xrw/sw8d4Tt5wGHAc8AHjftCZQkSZIkSZIkSZqjDNQNsIg4kOFDV64FjsnME0bbJzPXA78BfhMR/v+QJEmSpDlm+VtO6vgYly85pvOE7DrW1OqSJEnSYJjX6wRoelRBtv9ieDD25WMF6dpl5rquJ0ySJEmSJEmSJEmAgbpB9izgoMbyzzPzi71KjCRJkiRJkiRJkoYzUDe4Xt62/L6epEKSJEmSJEmSJEkjMlA3gCJiD+ARjVWXA//Xm9RIkiRJkiRJkiRpJAbqBtMj25Z/npnZk5RIkiRJkiRJkiRpRAt6nQBNiwe1Lf8OICICeDTw18CDgR0p/wduBi4BfgZ8PTMvn7GUSpIkSZIkSZIkzVF9G6iLiPsAX6sWMzMf3cv0zDKHtC1fEBHLgS8Ajxph+52rf48G/jkiPgf8Q2aunNZUSpIkSZIkSZIkzWF9G6gDlgBHVq8dtnFytm9b3gg4Ddh6AvsuBF4JHBYRf5WZ13UjQRGxLbDNJHfbvRufLUmSJEmSJEmS1I/6OVA3IRGxMfCMejkzv9zD5PSLzduWv0grSLcC+A/gh8DVwMbAgcCLgMMb+zwQ+FZEPCIz13YhTa8Eju3CcSRJkiRJkiRJkgbCrA/UUQJQX6LV625OB+oiYjGwuG31TtXfPwFHZ+ZVbe+fCXwxIt4IfLix/jDgzcB7piOtkiRJkiRJkiRJc9m8Xn1wRDwnInYaf8uJH7KLx5rN5o+y/g5GDtLdKzM/Avxb2+rXR8Qm3UqcJEmSJEmSJEmSil72qPsakBFxFfDr+l9mntfDNM16mbkyItazYRD2o2MF6RreQRkGc7NqeUvg8cA3O0zap6dwjN2BEzv8XEmSJEmSJEmSpL7UD0Nf7gw8r/pHRNwB/Ba4sJeJmuVWAJu2rZvQkKCZuSIivg38XWP1kXQYqMvMG4EbJ7NPhJ0kJUmSJEmSJEnS4OrZ0JfANbSGq4zGv80pPbheT2veOSLiHyLisIjoh+Biv7u9bfmGzLx8Evv/vm15345SI0mSJEmSJEmSpA30LOiVmfeNiOXAEcDDq797Vm+P1JXqX6u/qyLiVOBXwCnAddOc1NnoYuC+jeXJ/kbXti1v1VlyJEmSJEmSJEmS1K6nvdOqXl6XUw3LGBH3oRW4OxK4H6VXXTNwt1H13pHV8vrmNhGxKDPXTHPS+935wKMby6snuX/79ks6S44kSZIkSZIkSZLa9XLoyw1k5g2Z+c3MfA3w5OZbwOnAULXcHCpzfmObAG6PiJ9FxFsi4tCYmxOd/bFtefNJ7t++/S1TTokkSZIkSZIkSZJG1FeBujb1/HQBkJkPogSQjgbeSxn6stnzqw7ILQEeWW3ze+CWiPh2RLwyIvaegXT3gx/SmN8P2C0iJtMr7n5ty1d3niRJkiRJkiRJkiQ19XOgbgOZuSIzf5KZ78jMRwCbAc+kBOmagalmj7vNgacAn6AMCTnwMvNa4HeNVQsZPhTmeI5uW/5Vx4mSJEmSJEmSJEnSMD0L1EXE/p0eo5qL7oz6kJRg3aNp9aZb13iv/jdXfLFt+Q0T2SkiHg48qLFqPfCDbiVKkiRJkiRJkiRJRS971J0bETdHxIkR8aaIeHBELOj0oJn5f1WPu4cCWwJPAv4NOJfhve4G3ReBCxrLj4qIMYN1EbEtGwb4js/MS7udOEmSJEmSJEmSpLmu48BYh7YAnlj9A1gVEX+gDLX4l04Pnpl3AydV/4iIrTo95myRmUMR8VrgR7QCsh+JiF2Ad2Xmbc3tI+Io4DPA7o3VtwFvm4n0SpIkSZIkSZIkzTW9DtS1D0W5EfCI6h+UHnABEBFPBH6dmbdP9cMy85ap7jsbZeZPq2DdJxqrXwO8IiJ+D1wDLAUeAOzStvsa4HmZedlMpFWSJEmSJEmSJGmu6WWgbkfg8Ma/+wPz2TB4Vw9XeSKQEXEucDLwS+CUGUnpLJaZn4yIIeDDlEAowELg4WPsdgPw9Mz87XSnT5IkSZIkSZIkaa7qWaAuM68Dvln9IyI2AQ6jFbh7MKW3F7SCd0EJ6N2f0jMs6cIQmYMuMz8TET8B3gU8Bdh0lE2vB/4D+PfMvGOGkidJkiRJkiRJkjQn9Xroy3tV88n9tPpHROwG/JkSjEtgBbAJw3vcBWVOteYQmacDPwd+AfwqM1fO0Ffoa5l5KfD8iFgKPAzYCdiOMsTlTcA5mfnHHiZRkiRJkiRJkiRpTumbQN0Ihqq/QQnEbQEcQmsOu4cBy9gwcPfA6t+bgLUR8QdagbvfZea6GUl9n8rMVcDPep0OSZIkSZIkSZKkuW5erxMwUZk5lJmnZuYHM/OvgC2BBwHvqTep/kbj3yJKQO+dlHntbpvRREuSJEmSJEmSJEmjmDWBunaZuT4zTwe+0FwNvBb4X+DOal0zcLfRjCZSkiRJkiRJkiRJGkU/D305WQFkZn4C+EREzKP0uHs0cBRwGLCwh+mTJEmSJEmSxrX8LSd1fIzLlxzTeUJ23bnzY0iSpDHNhkBdjr/JCDtlrgd+X/17b0QsAR7ezYRJkiRJkiRJkiRJUzUbAnXBFIN1TZl5D/DTzpMjSZIkSZIkSZIkda6fA3U3A3/X60RIkiRJkiRJkiRJ06FvA3WZuQI4rtfpkCRJkiRJkiRJkqZD3wbqJuEe4Je9ToQkSZIkSZIkSZI0GbM+UJeZNwCP7HU6JEmSJEmSJEmSpMmY1+sESJIkSZIkSZIkSXORgTpJkiRJkiRJkiSpBwzUSZIkSZIkSZIkST1goE6SJEmSJEmSJEnqAQN1kiRJkiRJkiRJUg8YqJMkSZIkSZIkSZJ6wECdJEmSJEmSJEmS1AMG6iRJkiRJkiRJkqQeMFAnSZIkSZIkSZIk9YCBOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoBA3WSJEmSJEmSJElSDxiokyRJkiRJkiRJknrAQJ0kSZIkSZIkSZLUAwbqJEmSJEmSJEmSpB4wUCdJkiRJkiRJkiT1gIE6SZIkSZIkSZIkqQcM1EmSJEmSJEmSJEk9sKDXCdDMiohdgQcAOwCbANcBVwC/zcy1PUyaJEmSJEmSJEnSnGKgbo6IiGcCbwAOG2WTWyPiG8A7M/PmmUuZJEmSJEmSJEnS3OTQlwMuIjaJiK8B32T0IB3AlsArgPMi4nEzkjhJkiRJkiRJkqQ5zEDdAIuI+cA3gOe2vXUT8BNK8O5MIBvv3Qc4MSIOn5FESpIkSZIkSZIkzVEG6gbbvwJPaCyvBV4N7JSZj8vMZ2fmwcD9gN81tlsMfDcitp+5pEqSJEmSJEmSJM0tBuoGVETsBry2bfWzMvOTmbmmuTIz/wQ8muHBuq2AY6c3lZIkSZIkSZIkSXOXgbrBdSywsLH8pcw8cbSNM3MV8EKgGcR7cRXwkyRJkiRJkiRJUpcZqBtAEbEUeGbb6g+Mt19mXgx8t7FqAXBM91ImSZIkSZIkSZKkmoG6wfQ4YKPG8u8y88IJ7vvFtuWndydJkiRJkiRJkiRJajJQN5iObls+eRL7/gpY11h+YETcp+MUSZIkSZIkSZIkaRgDdYPpfm3Lv5vojpm5Aji3bfX+HadIkiRJkiRJkiRJwxioG0z7ti3/eZL7X9q2vF8HaZEkSZIkSZIkSdIIDNQNmIjYEtiybfWVkzxM+/Z7Tj1FkiRJkiRJkiRJGsmCXidAXbd52/LKajjLybixbXmzqSeniIhtgW0muds+zYU//3myHQMH35qbruj4GOcvHur4GPcsuqfjY1yyuvN0rD///I6P0Qvm43CzMR/Nw+HMw6kzDztjPg43G/PRPBzOPJw687Az5uNwszEfzcPhzMOp60Yenn/++Vy6enXHxzEfp85zcerMw+FmYx6C+dhutubjdBoh9rBoJj8/MnMmP0/TLCLuD5zTWHVLZm49yWO8BvhYY9W3M/MZHabrXcCxnRxDkiRJkiRJkiRpmj0lM783Ux/m0JeDZ5O25amE6VeNc0xJkiRJkiRJkiR1yEDd4JtKl0m7WUqSJEmSJEmSJE0z56gbPHe3LS+dwjHa92k/5lR8GvjmJPfZBDgEuBO4A7gKWNOFtGhm7Q6c2Fh+CnBpj9KiqTEPZz/zcDCYj7OfeTgYzMfZzzyc/czDwWA+zn7m4exnHg4G83H2Mw97bxFw38byL2fyww3UDZ6+DNRl5o3AjVPY9dROP1u9FRHtqy7NTGcsnUXMw9nPPBwM5uPsZx4OBvNx9jMPZz/zcDCYj7OfeTj7mYeDwXyc/czDvnFWrz7YoS8Hzx1tyxtFxMaTPMa2bcu3Tz05kiRJkiRJkiRJGomBugGTmbcAt7Wt3nmSh9mlbfmSqadIkiRJkiRJkiRJIzFQN5guaFveY5L77zbO8SRJkiRJkiRJktQhA3WD6by25cMmumM1TOb9xzmeJEmSJEmSJEmSOmSgbjD9qG35yEns+3BgQWP5rMy8oeMUSZIkSZIkSZIkaRgDdYPpx8CqxvJhEbHPBPd9Ydvyd7qSIkmSJEmSJEmSJA1joG4AZeZK4IS21W8eb7+I2At4WmPVOuCrXUyaJEmSJEmSJEmSKgbqBte7gLWN5RdGxJNH2zgilgBfBBY1Vn8hMy+dnuRJkiRJkiRJkiTNbQbqBlRm/gX4WNvqEyLi7yOiGYwjIvYFfg48tLH6FuDd05tKSZIkSZIkSZKkuWtBrxOgafUWYH/g8dXyQuATwDsi4kzgLmA34CAgGvutAZ6WmdfNYFolSZIkSZIkSZLmFAN1AywzhyLi2cDngec03toWOHqU3W4EXpCZv5ru9EmSJEmSJEmSJM1lBuoGXGbeDTw3Ik4A3gg8ZJRNbwW+ARybmTfNVPo0J9zE8GFU/f81+5iHs595OBjMx9nPPBwM5uPsZx7OfubhYDAfZz/zcPYzDweD+Tj7mYdzXGRmr9OgGRQRu1KGutwB2Bi4HrgC+E1mrull2iRJkiRJkiRJkuYSA3WSJEmSJEmSJElSD8zrdQIkSZIkSZIkSZKkuchAnSRJkiRJkiRJktQDBuokSZIkSZIkSZKkHjBQJ0mSJEmSJEmSJPWAgTpJkiRJkiRJkiSpBwzUSZIkSZIkSZIkST1goE6SJEmSJEmSJEnqAQN1kiRJkiRJkiRJUg8YqJMkSZIkSZIkSZJ6wECdJEmSJEmSJEmS1AMG6iRJkiRJkiRJkqQeMFAnSZIkSZIkSZIk9YCBOkmSJEmSJEmSJKkHDNRJkiRJkiRJkiRJPWCgTpIkSZIkSZIkSeoBA3WSJEmSJEmSJElSDxiokyRJkiRJkiRJknrAQJ0kSZIkSZIkSZLUAwbqJEmSJEmSJEmSpB4wUCep56KY3+t0SHNFdc5FY9nygNQFETG/7dza4LXn2+xSXS7nNZbn1+t7lyp1U/OeaL7OXj5PSP3Fa2tn2p/XNNjM78HhtU+diMzsdRokDbiIiKwuNtUDdGbm+lG2XQYsAu4AFmTmqplLqSaiPT8zc6jXadLoqgrmbOTZvflXvz/a+aje8Tyb3SJiY2DzzLwmIjYH5mfmLRGxMDPXNrbz/BsQ7ddW9Z+qsiTqc87zb3bp9HnCc3R2aC+3qv9N9trquTjcCL/fmL+Pv9/sZn4PDq99mg4G6iR1Td1aZCKVyxGxEbAjpWfvQuDhwP7ARsCWwBOAL2fmS2Yg6RrBCAGeUQseEbEDsBOwANgauCAzL5mxxOreXjpj5NFCYGFmroyIbYEHAdsDS4GDgLMy82MzlV4VnmezU/N+V1UYbw7sQDmvjga2AVYD2wHbAudR7m/nAecDpwIXZebtjWMaNOgj1bkZwB7AI4CtgBWUc3A9cC6l/PJL4M7MvKWx74LMXDfjida9xmvgEBFL68ZgEfEAYC9gY8o5u2tmvmxGEqoNTOF5YgdgPuV8PBy4H63niccD/52ZL7bRS39pr+Ac6X0rNPvPBK6tSzLznur1A2hdW+8D7J6ZL52RhPapCfx+GwOrMnN9RBxMqR9ZRilL3jcz/26GkqouML8Hh9c+zRQDdZImbbwHqxG2349yg1oA7EKp8LoP5YF6R0olGJSKr+aQYDdl5n26lW6NbAIBnnvfj4jNgAdSKqGXAvtQKkU2oeRdXSn9/cx88vSnfu6YTA+riLgPpYJ5LSVw8EBKoX9L4GBKJdbKavPNqr83ZOb205T8Oc/zbDBFxI7A04CnU/JowQibJeV8bFoFXAF8C/hhZv62Op4VkzNshNawWwEPA44CHgfsWW16D7Ckej1ECQwA3AXcAPwf8DPg55l568ykfm5qux+Od23dmFJRcjelzHl49XdjYHdKQ7GllPzdnNILC+CgzDx72r6EOn2eWA4cQbkfLmDs54kbM3O7LiVbEzTJcuumwJrq36GUcmpdbn0k8KLMvMQGLdOrw2vrwygNWTainIujXVsPzsyzBrG8M8nfbxPKM9gKynXsCGBnyu+3K+VetYzy+25CqTeBAf79Zhvze3B47VM/MVAnaVzj9PBYDKzLzKGI2AO4P+WGtIwSEDi42nQRcF9ahY5mxWVSHswWVuvWA+uAxcDjMvOn3f5Oc8kkH5Q3p/z2a4CH0GrVtTXwYGA/SqFjISWIMJoVlGHfbLk8SW35NV5r4+0ohX0oeXQkJRi+hNLC/FBKBVbz/IJyzlEtJ6XnzxLgQZl5epe/0pzgeTa3RMR9gdcAL6T0tKqtppxTi6vlNZT7X1DydDGt8612C/C/wAeAi6teej7EzbCIWAS8CPg7yrWzNlT9W1T9XUurLFOvX0e51q4HLgL+C/hmZl45I4kfYBO9tkZE3RisPrcOofQWX0Yplx4A7EYrD5vnYDPwuopSwfKpzHx1V7/MHNeF54n62jrW80R976wbTayu9nlyZn7fa2v3tfUwn0cpt452ni4DtqDcG7eiVFbvSjnndqFUeC6jNIDYiFY+/2tmvs3eyt0ziWvrQkpAodNra93Y5ROZ+drZ3sN1kr/frpT/z1B+u0MpQZtllDL/8uq9usxYW0f5/YLWtWwgfr/ZxvweHF771O8M1EmakOpGtSWtCsZHUFqM1ENYHk4ZRu/uat3Gjd2bD9Hrqn+LGN7atV1dcPl2Zj6za19EAETElpT8XEcJBBxJKYjUD8qHUfLx7mrd/MbudUvlrP6tp1SI1MtDlAfr52bm8dP/bQZTWyFyM0rr4i0o+XE/4KGUPFpEKfDXwYL2luSrq+UFDK/Mar5eWx3nc5n58un5RnOP59lgiojHAO+kVChCOX/qQM3Cxqb1QzbAnZQHu6b1tPIR4M/AxzLzU9XnWKE8A6oA3bOAt1N6r9buqf4u2WCn4epztQ7E1tfWM4EPZeY3upfauavtnrgnpfXyIkoPq0dQrqnzKb2N9x3lMHXQdQGt++T6ttdZHefWzNy6+99kbhvheeIISq/ViTxPNK2m5NdiWvnX3nv5lmqbbYB3ZOZ7u/ld5qL2XgdjBF4XUfJ1U8r5dAClYdIySp7uRTlnYXjjB2jdT6H1PHhNZt63u99GMKlr630Yfo9sGqJVToWSh8nwIMS9+ZyZY9UBzCptv99elHJ+8/fblXKN2hrYe5TDDFF+s4XVtu3lQ2iVKTMz529wBM0I83tweO1TvzJQJ2lcEfFPlAespNyk7l+9Vbc6rg1RHpDryuX11b9moaP5MHYVcCmlV8jN1bojKTfF+sFsNaXHyOpufqe5IsrcHXtSHowXUfLuIZQH5/q9erjD5oMxlDyYT8nPuudVMjwItIJWJeaK6nPqvPtpZj6u619qwEXEQyj5tIjSW+5hlHxaTcmz0YaDHaLVc26k4fcAbqXk04Lq7xaUAF99Xt6dme3BBI3D82zw1RWSVZDu45SH72ZPq9pNlDnL6nvbDZQA3LaUfFtAefjbjtJ7sg7k1f8v1gCfBV7n8F4zIyKeAryfkqdraeVps2LkYuAaSpnnpur13pTzdFtK2agZIGie528FvpCZNxt8nZyqkcpfUe5Pm1F6H9dDzM6jXFc3GmX3utxY92htt44SyKnLrEOU++s8WuXbozPzJ934Lpr080R9T1zP8J7JdTCumae3UnpgLaYMKXwKcCUl2HcZ8Ies5o1Rd0TEwsxcW73ejzKM7FLK9fBwWsOQbla9N5I6bxfSut62NySDVnD94Zn5G3sjdG4C19YdGH5ONjVH6agrqZvP+s0GDyuBMyj3zJWUe+npwP/N5nth4/dbROlZsx9luLv6d6jnAB/JPZTfuDmSULPMP0T5rTallCN/Q7mOrQAuB87Marh0zQzze3B47dNsMFpFniQ1W0puQmlt3rSa4ZWT6xleqbWOUjDZFLgN+D0lMLeSUvg4hfJgPQRcR2mN9A7KAx6NY/+UUiC6oRvfaQ76H+ABlN95t1G2aR/Kq9bM3zsoBcZNKPn4O+BqSr7cQQn2PIfSQ6i+tzwmIrbOzJvRuBoVuM+lDKnXnA+pqa5QHKJVyQ+lcFkXLO+mBAdWUc7F0yiFxTsp+Xc1ZU6tt1GCdfcO4xYRe2fmRd37ZnOC59kAq87N9dVQs++jBGjqB7H5lPvhD4GvAKcCt1NawK4a5ZCfqYZ52wU4hjLH3f2q9+YBfw/cEBGfycxbDe5Mn4h4LiXf6vJL83y8APg2Ze65Gyj5fEVmrq16iwxVw/TtSjm/n05pWPFISo+husL5PcBuEfFKK5cnbU/gvynlxS0b65uV+fW1dQHDn22b98crKQ3CglJpcjJwbXXcCyg9uY4FHsXwe+kBgIG6Dk3geWIxrUYqaxmedzC8LFQPb3kepWxzJqVscytwfmbe0PaZ7WnQFFX3redTguPLqt4kj6A1/O9WjN4DeQ2tHpD1uRuN7ddSzsm68nMNrSEx11DO7RdRKrHVuYlcW9fSOh/re+R6WsNAz6MVUIfynHEepQx0M/AH4Kxq3/WZedP0fJWemMjvVw9x3/z9kuHnyM3Vdksov92p1bo7G8sBLM7MO6fji2hCzO/B4bVPfc8edZJG1ehBsBdwYeOt9qFlbqA1p9zZlAfn2ygVy+dQWo8sBea3FzqqnigvBf6V4Q/mFwEfyMwvdfErzRl1a9OIeDOlp0CdZ/WDcnulR52f91BaI9e9Ck6lFDTuohQ+zs3MqxqfsxPwWuBvGN7T60ZKoeU1mXlpt7/fIGqcbw+iBLbrHhnrKPnTDIQ3x7Q/i5Jn91CC3idTgjsANzfzq/qc+wPvpbQmq62kzJF1bGZe3MWvNdA8z+aWiPgS8Le0eo+vpZw3nwZ+OVIwrZqvJ+u5e+qK4rbX21CCcy+lNefkDcB/Zua7DNRNjyrA9i1KkH0V5XxdBfwc+Bylt+oGvfnb8m6Dnh0R8UDgZZRK5XrI4fWUa8S7DNZNTkRcRQmk1eddPXx6rdl78UbgT5Rr6QrK9fF0SjBoFXBpZt7dOPYy4CXAuynD8dXX6QuA92fmf0/bF5tDRnmeGKn3+EpaPSTPoDTsW01puHIr8MFqn7uAXTPzthE+69750pqf3fUvNUdFxLWUoUSbZdLmXDz1POP1kOu1ZhnoUkpQbh3lnD2ZUia6C7iE8n/g7ZSGa82hT0/IzGd379vMbY1r6zpaPUHag+S1Oyi9yRdS8mkfWvn7Qcr9bSUlv+7OUeYRrMpEDMI5WZ0L21F+v/q+PtrvdzvlGQ1KY8qTKT1sVlDOgdMz887xfp9B+v1mG/N7cHjtU78zUCdpTHUFYURcSimcXEB50LqdMrzXnymVzjdQuuavalZMjnPshcBbgFdQKp/rB7hrKUNFfSszVzrEyeQ18m07yu9Zaw63cEH13hpKYfL/KAGeIeCGzLxklGMvBA6kBA1eyYa9s/9E6aFwAvAXK5gnLyJupwyTd0e1alNK5cUfKAX8u4HzgV/XuwA3jneeRMSDKQXKIxleafJ5SmD8UoMCE+d5NndExCHA9ykVlPUwXCdQKvj/NJXfv6pQjkbQ52Dgu5SHRyj31gfaw7W7GgH2t1F6uzUrmT8GfKZusDCZ62H7thHxZOCTlDkvoFy3X5KZx3udHV9ELMjMdRHxEeD1lIDNasr98B5Kj+NLKRUk11DKpNdQgnh3ZeYt4xx/MaXRykurY9bOBd6ZmSd29xvNbY375cWUnufXUYaduhz4LeU5YgWlod5vKGWUBZQGR0PVMa6nNfLGCzLzK43jek5No8b5+AngVbRGCBhpOO86SHcdpQHnLZS8PZeS12so192rMnNl4zOWUoJzH6aM9lC7DPhoVvO3qjONvPww8AaGN/5bQylf3kLJo4sp5+PttHqVXxYRnwNeXO3zucx8eVsjlmHlm0HS+P3eR6nHaP5+aynl/lur1xcCv6qW69/v6g2PukEjoIH9/WYb83tweO3TbGGgTtKYGje0vSjdw9dRblQjduFuBtVGqIRsvvdI4F2U8b2hPJCvAo4H3mwX8c41WjB/kzLc0DWUlkDnUCq46omLr87MNaMcYyGly36dbwuAZ1B6CjyU4S1d7wL+C/j0aMEHja1xvj2bMjTDLZQhFE7LzCuqSozMUeZaqYLkUVVCB7AgyzBt9wFeTmmhvJBWIOlPwPsy86vT/+0Gk+fZYGvk76uAT9AK6vwoM5/Qxc+pg0dPAD5AmTMBSs+uf8zMO0bfW5NVnXMXAcsp5+haSo/iD3bh2AHMq/Lz8ZSGR4dXb58DPGqknkAarnHu7Qy8kdKr6m5agRyApWOdGxFRDzuU1XW1vvc9mhKkPbjatO6l9XXgnzPz2pGOp6lrlG8OprRIvw04JzOvqcouC8a4Ry7OzNUR8SHK/wWAH2TmE2cm9Wqcj4dQGo2tpTQmW0Q5f35DqbC+m9Kg7LeUxpwbA6sncg+LiH+gjB6wQ2P19cA7gS9n5hoDsp1r5OUulKDoTZTK6D9Qhm+bD6zKzCvHOMajgJ9Vi7cD95sr183G77cn5X60ntLw8R8ow6DPp/SsuXyMYwyrL/H/dP8yvweH1z7NFgbqJE3ZVAsdEXEk8M+UeZaCVs+TzwEfzsxLmpUrXU/4HNEojGxEGdJrTTaGfGrflirAUy1vkJ8RcRilUFpPwFu7Gvge8NnM/GNjewuiHYjYYH6V9t4aExrOKcpcSv9MGd6rORb7BZReA9+azPE0nOfZ4Kvy7STgcZQH9DuAp2Tmr+vK5y5/3jGU+ROgVHi+LDO/183PmOsi4jGUhkGbUsogpwBPzjIUUdfOqer/zmGUFta1vwe+kCMMq6mRxQhDBjXzaaT3xzjWEykNxQ5ieM/yDwD/lpk3el2dORMp2zTus/tQGhhBaTSxnw1WZl5EvJ7SQ24F8Bfg91UwfGmOPjfrSIHzpNxTH0rpnf6oatP1lF6z/wu8PTP/Mn3fZm6LiM2BlWMEyedTGgiurxqhNIeVrYcCBHhhZn55BpLcF+rrVkScRRn9AuDV2dbrs/n7Nfeb4eSqQ+b34PHap342b/xNJGlk2Rhmb7RCSBTzqtf3iYj3A7+gtC6vJ2I9G3hmZr68fuDOzCELNp2pC4mZuTIzb62DBxExvy5wNLfN4cMm1nm2MCIeHBGfBn4MPJXhwYPTgH8B3puZf2zmt/nXmWYhf6SC/mgVkhExr9plQZTeHL8F/pESpEvKhNWfBR5ZB+nGOp7G5nk22BqVxnWvxnnAqdMVpAPI0sP155Qe7NsCj42Irbv9OXNR45zcljLs3nrKkDafy2oO3W6fU5n5G0pDpLoy4KnAXt38jEFXXTvvnd+xWpcjvd/UVgZdHhH/TmnwcBAl76HMYffEzHxrZt7YfmxNj8mUbeqKssy8kDLsN5SW70+egaSqTWb+G+Wa+T+Z+buqAnteHaSryqEb1DM1n+0yc11VHjqEEjg/klJGhXKfPZ4yp+df6v8r0//N5p7MvD2rnopVxXT7+0ONcm42gqzQalAEZcjSuaT+rb7QWPeiKEMq31vWaP5+1bL3ltnJ/B4wXvvUzwzUSZpW1X1tfURsSRnX+6W0HsSCMpb3u4HvNytUNH3GCoI2C5rVqmcA7wP+ljKsX+1y4E3A0Zn5ucy8rtov04BPV9WFw0lsX/dEfQzl3Kp7DUA55z4P/EtWvQas/JgenmeDIVtDpDQnGb+8eq/rQbrGPfAblCFZAB4G3K/bnzUXNc7JLWkNY7qaEhhlGq6HzXlA654/h1DyVFMwmWtfowy6DWXo55c13p5HGZ74LZn5A5iW/NcoJlu2oVVR+l+Ndc+OMoytZlidd43yTLNyesTAebX9/OrvfSLiWEpjskc3NjkfeH5mviir+Vmn8H9Fk1T9xBOdD77O22bQ4rERsXeXk9XP6t/qfxrrHkg1nLL/XweO+T2gvPapH1khLmlaNANuEfFU4GTKvANbUiqu7gA+DhyamSdm5horn3uvbi0UEX8VEScDXwUeCWxE6d1xAWUYxUdm5kcz8zaDPb3XbA1W9Rr4GGWovkMohcqk9Mp6Yma+KTOvASs/esXzbHbJzCsoPbBqZ8C0VerX5+PPgcuq13tT5nRShxp5tiOl4j+Ac6l+925fD+uH/8w8Dfg9pVfd5sBBEbFVNz9LLY1edEsi4jmU+bNeTBmeGMr8rx8CnpCZv6j3837Y1+qKtK801h1KqSxVj0z2nMkyd+ci4DWUYYDrAOw8yjCa/wJ8DYY/S6p/ZKuH60WUeZ2g5N+c6eFalePnZ5lv9ieNt57RqzRp+pjfAq99mjkWfiRNi2wNUfRM4FhgP1qtUJIy9N6HM3PFSN3NNXMaFVoLIuIhlADqF4Ej2jb9BWVC93/PzCuawxZZudVbdWuwqtfAWykVkrV5wJnAO+w10DueZ7NTo6LwnMbquuVk18vRdR5n5mWUeQmHKMGF/SJis25/3hw0Un7umJk3TNcHNv4PnQasrF4fAOwwXZ851zUafT2HUvG/B60g+Grgo8D7spqTsAdJ1CRVFaXzMvNmyn2yZkVpn4vhQ7I/gdKL7q3AVgwfkv0hmXl8toYbs/Fm/7KHa8vnGq+fbllt4Jnfc5vXPk07A3WSuqY5dGVE7BYRn6fMMXAgpdX6PODXwGMz882ZeTUMn+tOM6/xIHwM8BFKkKc5H9KpwLMz8+jM/FZm3l7tZ+Cgxxq96JZGxPMolR8vpfTMSsrQeR+i9My6twWg+TbzPM9mp6r15EJagZ31VIG66bp3NRqv/I7WA+HBwBqDCp1p5NnlwNrq9eYRsTtMey/JX9FqsHQAw89/daitDLpfRHyF0hhiD0rAez3wS+CozHx/Zt4B3g9nmfr8/Gxj3TMjYtNeJEYTk60h2Y+iNN5sH5L9S5TA+S11UK83KdUkjNTD9WBK3s4JjR7z3wJWVat3YcMGeBoA5rcqc/7ap+lnoE5S19RDV1bz+RwLPJtWpVQAf6DMmXVys0JFvRURyyLip5QH5cOAhcBdwM+AN1Dmxzqh2naB+dY/GpXOdc/V3WlVfiTwCeCDVc9V862HPM9mr8xcSxmO9C5K2XmniNgHpi2wU983z2qsexAwz6BC16ygFXxdR2vOuK7nZ6OXZP1/CEpjiu3AHs7d0iiD7k0ZOvh5jbfnU661b87M34C/+2zUKPN8izKMLMCuwOG9SZFG0zYk+64R8QngB5ThSodoDcn+pMx8XWZeCcOCeupjjR6ut1DN8Vp5Zq/S1AsRsaB6eXxj9bN7kRZNP/NbXvs0E6wEktSxRgvmRRHxd5Rec88HNqFcZ26iVJo8LDN/nplDdYXKKMeLxmuHxZx+a4Arqtd1C7G1lLkifkSj4jIz19Xjc8OwHl1WeM2Qtl4D+0fEfwPHAXtRKj+GKHNCPiIz31MVJCc0hFB7AN187SrPs1mo8ZtfBlxYvd4OeES9Sbc/s1FJuQlwW/V6DWXOSf8fdMd1wB+r15tQAqHTOtRaRGwEnN9YNW3BwbmkcX1cFhH/j3L/ezqt3/Ua4G3AkzPzD/V+EwkGtPfu8dzrvSjzBA0B32ysHrOitBk0Gum9bqZPRduQ7P8IvLDx9nzK/D7HZuZJ4Hx0s1R97rQPBbhs3B0rjeXZmv/1feTzjXVPjAiHth5M5rfAa5+mmf8pJHWsUbH1IsqcAzvQ6hGwEvh34FPVA1vdEqk9IDevvlE1K0/q1rMRsXmU4TR3qFpLq0sy8x7gu9XiIkqgZ0vKEH0/B86OiK9HxH9GxDMi4rHAVhGxtDEMREIrTy10TJ9Gr4G9KHOZPZvWg8N8yvBqbx+v10BEzG9/rxlAj4jFtmruHs+z2alxDlwCnF693hZ4akQsmo7ATiNfNwe2qF7fTBXg9bzsXGbeBJwL3E2ZA/BhEXF/mNbzaimwffV6CBiqWuU6D1MHGr2sXga8A7hPtRzA7cD7gY9l5trR8ra9kUrj2Osb190Fnnt9pVlB9uSI2B7uLdsMy8s6aFS9v2n1LLFFROxRt46fwXQPtNhwSPbfAS8HNqaUVW8GPgwclpk/qvebYGOy9sC5+dZDjWvvCZS5P6H0cH14vU3z+b5ajmrfbHven5X3wUb5/DeURiEAmwGP61miNG3Mb4HXPk2/BeNvIkkbat5sIuJA4F3AU6q3k9IQ4MfAOzPztHq/zFxXV0yNdJOKiCWUnkHLKNeoAykt3ZdRhorakzLs2PJ6mBR1xbnA2cADquWk9DLYhBJ0rVsrv7Ravgq4OyJ+TakI+zGld9BpEUFm1kMSAaWwUgWX5qdzEk5J/dtFmbT6rylDXW5DK0h3DfBp4F/bKxNH+t0blVYLKAGjVZRz7GGU82yjiNiJUug8NKv5fNQRz7NZKjNvjYifA0+j9Kh7KPBY4PvTEGypz98ljXX3Ba7u4mfMWRER1TXyt5Tz8XDKPGbPovSym64eNndQKnSgNKq4vjpfDdZNUlX5UZ8nh1Luh4+vltdThjP9MfBPmXlutU/U10egvQya9fGqFtFBCeIeSJl3ZEtg04h4FPDZzDxumr+iRlA9e9RDyZ4SETdQArNbAI8G/rtRtlkE7Eg51xZShpw+iHIObgHcD9jZ54nuyuFDsr8V2I2SZ/V19T+AT2bmqtGufVU+zxuh3Lq+sc3GWYZ1r8vGXkd7ICIWVo0gvgn8TbX62cBJ7XlSNQBcXb3en3IObk65vj4W+FJmHjfb8rJqxLEO+DLl/zzAcylzpGrAmN8Cr32aXmHDQEmdiIgDgPcCj6H0EqkfxH5ACd6dOcaN6kBK5dhSSsDh4ZQ5ttZTHqSXj/HRb87MD3Xzu8x1EfFQ4EmUgsOjKMHWes6zOl+br4coFSC1u4BrgRspLWhvAX4KkJlnV71PhgUWNHkR8Qbg9ZQKqNoKytBeX8nM28fYd2dgU0re7Uk557amBOj2ohVAWkU5L2svz8xm63VNkefZ7FMHdiLivpT7Xf1A9ivgcVVvyen43O9QGsAMAZcDT8zMi6bjs+aiiNiEci19N+WcuwnYLzNvnabPOxw4kXK9XUxpVPG26fisuaK6nr6bEqRpXje/CfxLZp43xr6bUII8ScmTI4C9KQHy7YEHU8qmKyiBnkXVrn/IzId0/cvoXlWgJtqeH+oAe/Oa/F5aFaW/pAyxuCvwSMroHkuAnYB9x/i4N2fmh6wgm7pmYC0i7kcpjz63eruej+7XlMabv27bd4PAedv7W1LycSXl/DyMcl5uTDlHb8vMJ9hAaXq1NdCdRzk/hxrvHw6cUi3eDjwoM/9cNfh7GKWx0aaU8u4RlArqFdW6ulHSHzLzIbPtXGw0ktsTqMtoCeyfmReOsatmIfN7bvHap14wUCdpSqob1esoFSQbV6uHKD1GPg18hTKnzgJgF8qNavtq270oLdgXVdtsRasCpN0aSuFncdv6GzJz+xG2VxdUvay2pTwU34dS6bGMkm8LaA0tVatvJnVr56C0aF9A6QVyG2XouLOBczPzxOn9BoMnIh5COd8e01h9F/A94J8z85LGtttTAnFLKQXBwyittxZR8nFvSsUklMB4c/ig1ZR8m08rSHRGZh7a/W81t3mezT5tD2QAbwA+n5l3NyuSu/A5+1ACgZtTzsHfZObDu/kZgojYl3IN3b1a9WFKAO3Wbj8wR8TLgc9Ui0kJ8v6sW8efSyJia+AVwJso97jaH4EPZ+Z/N7YNYH9K5chCSg+fIyiNVBZRyqi7VZvX19PaWsp1dn71t75f7pKZV3X9i81RY51rEbEYIDNXV40lDqIEatZRGr08rdo0KeWXJY3lZu/Yeyh5Vz9v1Hl9U2a232s1BRGxB/AeSp4soPX7/wr4J8p9bLR8XgbsTDlHF1PKQftTyrFbURqSbUUpl66vtqttlZm3eX/sjub5OM65GZTA+GJKIPUcWvPTn0w5T/ennJfraNUXUC03r6trKOfuLpl51WzLy0bjgTOAB1ar356Z75+hzx8z4K3uMr8Hk9c+9QsDdZImrVE4OZ4ytMlKyoPUGuB8SrAuKZUg+1NuZGspN6ZmL51mT5GstpnH6MPyXgJcR7nprQb+JjPv7N43EwxrKTasoFAVSjahDPu2P6VH1yMohY/DKfm7Rdvh2oNAUIb7ctLlSYqIzwIvoZxn8ynny+8pvVdvotUL9eGUCsl1lEqNLUc55FrKObiIVh61V2zdVG23A7B9Zt7QtS80x3mezT6Ne9+3aFUOXwe8LzM/1eXPOpgSBLwBuBP4XWb+uJufoSIi3gR8sFq8gTKn7nu6HHhdDPyMcu7eTrnuHpOZf+7G8eeaiDgK+AnlnjVEuW9dRpkv5I+USvxtKcNi3q/abinlHjnSvFZ1kGcBo5dBV1F6MO8E/H1mfro730YwrOFKUso4D6HcAzemlZe7U66HixkeoE3KvXEhreeNRQzvjd50A6UstYgybPjRmXlzd7/R3BERGwMvpgTjtm68dSHlevqpxrbzKBXb21HycTklcL4t5dzcntIDYSRrKXm9oNq2Dra+KTM/2hiSTl3Q/D0jYnfK8/wSynNFPUx+UCql96HkyVD1t36WWF+tqwO39XIz0Lqu2mce8MbM/Ldp/WLToP6tIuK1QJ3+3wKPrkcS6uDYEy6LVD3Fl2aZh1fTxPwebF771GsG6iRNWrTmA3gO8DVaD7swvGVIbYjWjam+ebW3Wl5NeaBeQJmX6RzgVsocIX8ETq2Ouw64arqGGtPoGpXU7YGFZZT8341qzg/KQ/hGlB5CN1AKMgsoLZqXAI/KzJNn9hvMTo3z7VXAJ2idb3XF4m2Uyo5mQK4ZuFlPq1fAaD1Xb6YEHJLSS+9kSmB8NaUS64+ZeaetvKaf51n/apyLDwI+Tpk/FUrg5WWZeUIXP2tjyj1zRWau7dZxtaGqouPnwMG0Kn+fDXy/qojp+LpXBeDvTynn3JKZV3SY7DktIjanlBGhdb9bR7mXDVHuh0tH3LkVyFnM6EG7yynX0fmUHsp/oNxr7wAuzjGG1NTkRcR+wGcp97HdKHMDwvDnC2gFZes5Cutr42hlm5sovc2HKGWbUyhDla2mDB99eqeVqoKI2AK4gBJsqyseb6XME3karcabB1Kus3WF5g6M3FCsLt82e0C2W0H5/7ID8JPMfGo3v9NcFhHPpDV07G6UBoCbUs7HbRgeJG+q86zZm7I9X++kNEZbTXm2v4SSl9cAp1NGg7itu99o+jXK7suAf6d8rwA+nWNMSdB+DBpD/sYEhnONiCXAfrRGK9oeWJeZz5nqd9H4zO/B5LVP/cJAnaQpqwoYKyg3s7ob93parWFjhN3WUR7eFlEe1H5DaXG5Ari+Wr6CUvl8T2beNcpnbzBGtKZX9ZtT9QIa8/evCpKPp1SEPRJ4HqVVdN3i+auZ+Tcj7avhGg8Dm1IqCWHDyqpm6626JTmNdXVFyCpKj9dbKAXFiyjzhtxOqfC6MjOvHyUdjps+AzzPZoeIeC7wn7Qe2lZQ5kf678y8q8u9sTaYr0nd0bi+Pp0ytPD+1Vt/oVS4fHQaP9s5laagETA/iXL9q4dZb78f1r2sYHgL5uZoDpcDV1bHuJUSyLmk2uZm4DzPu+lXXePuZnhwtW7AVz9PrGV4Ptb5Mo9StjmbEnxbTcnDX1HydD1wzWgjAli26UxjdIDTKEG4Op/qhl/3UIb0bjbgbJZLh6p9mqM7NCVwMa3y74WUZ8VbKPl+iT2Tu6NxPzwBeHrb2+15toaSz6P1QL6JUi7aiHI//TXlOX8FJT9/Wx1no0EcHWe8+3tVvs+6nDhC47zmEHy7UYZonk+ZC/InjftgPX9jrW4IfVRm/qL730wjMb9nN6996jcG6iRNSaPA8F/AC0fZ7GrKg9V8SkXIKZReO6uASzPztOpYS8bqIReOwz2jmoGCUd4PYEFmrq16IhxCadG1lFYLr+bQi/Vcgkkp7MynFHI2tafIxDTOt28DT6VVGdk+5OFdlMqQhcAZlKFo76ZUOJ4KnFe9d09mXjve51Wv7UU3DTzPZr+I+Bfg7dXi3ZR73k8y83U9S5QmpfFwPh94LmV+3doa4JPAv2TmHSMeoIPP7Nbx5prG/fBpwLdoVVS1D93cHHL9FkqvuBsoZdCLKGXSusLr+tEqTNrvh1Bq27r9veaqaA0h9kXgBQwfCqp2B6XsspTS8vyP1brbKPl6LuX/wLrRGhtVn2XZpssa+fcC4Iu0Auf1XLrNfBxp6K9mr8k/U4KsKyl5+1vgT7R6I1wyVpnJ/OxM49r6dMowwvVoHEMMnyu++exxB2XY4XsoeXkqcBblOns7pZfIrdXxhwXFm3k2Xpl4toqIhZQ6jNEa3C2iDF14R0RsRxnydztaZf0jKOfHekpPn41pzcm4KDPXRMR3gSczfB7O79nLdOaZ37OT1z71GwN1kqakcUN7BGXIqN9QblQrKA/NZ1FuWndShgkatWdcowXRsNZGmn4xznwOUYaXSkreHkKZzH1zyjw7h1CGsam7+zfnpWjv5VX3AGu2PjomM7/eha8x8EYoQN5KOdcWUyozTqYEw1dQegj8hlKA3AS4e7Q8riqn08Lh9PI8GyyNHgRbA0dTHspWUx7MLsxpmOtovNa46o6I+BSlsuQiSvB1LWWOpVEr/9v2n9BE9OpcFTSrK8NuoFVh9QfK8Ol3UAJ0Z1ACOxsDQ6MFXavjzTOQM7Ma5ZsjKGWZSykNjm6vli+jXGOvBH5bVVhuCqyybNM/ImIpJc8WjrLJakoAbjNKj4PfUqY6WEnpdfBLyjPjIuDWzFwxyufc23jTwPn0aLu2rqY8a6wHzqQ0SFpd/T2Z0gAX4MbMvHqU47WXX+bkvTEidqb8/15HKecfQultulm1fACl3LG+Wl+ry/p1b9XXZOYn64bOEfEE4PuU58GNafUofpXnRu+Y37OP1z71CwN1kjoWZZLVecBto1VQtrcWsQKkv1SBgm0ohZMtgCMpE+cuBXaitPjalFZwqBkIaA4jNURr7pdas/XRSkqF2WLK/D/Hdv3LDLiIeCGlYL8CuCAzL6/WL2z2nGprreXQeX3A80zjmci5Ol7gV5PX6FlXB2Hr4be7ds1sHNvyT4cavXieRangWkGpPDktM1dHxOIcY+4xG4b1p4h4PKVy8pKs5nGMtiHFLNv0n0aw9SfAUZQpDNZTKpnPpgTPb6fVy+CciFhMGTVgtICcgfMeaFxb/x9lLqybKQ0fTqXVMOz60fKiWT6Zy3kWEbtS5pFOytD0u1PK9FvTmq92PeU3bQ7XXK8baRjY2kmZ+aS2a+H/owqAZ+Z1EbE0M1d1/5tpJOb37Oe1T/3EQJ2krguHlpk1IuIY4K8pBcVNKQXLHau36+GkamsoBcl6vpDmEHu1FZTWXVBaH11UrbuJ0svr4mr7uzPzmu5/o7lpuntxeB53xvNsbpjIedL2oD3msM5Vr5F67qYDgYMow50uo1QEfC4zj7OFZndNNhAQZaijoJxzh1DO79soldRB6dG1RWaeMcK+5l2Xtd0PDeTMYvZQnR0agbo9KZXS91B6uZ6TExh628B5/2g0WllIuXauGWW7ceeKb/Z4bObxXHimiIgDKJX8o6l/t3kwbMjmpgsoI6hAa66rm6rtvzfabz8Xft9+Y37Pft289k31s9tfa+4abQJESZqy5o1rjApIx2PuoUaFx15A3YK5Hq5mPa05JpoWNV7fRak83gS4hlKYvIYSLLiUMgTDPVTDF9n7o/uaD8DN86iTc2qECs76+BYYp8DzbG5pnidtFVT39gxobtNo0LIxcB/K/4mNKHNU7E3pabk9paflNpR8X0CrJ+UC4Lhp/lpzTlseJSVYDmzQEGlzyvBFD6Lk2SMoAfQ7KXm3kHIObwrcGREXU+bS+gGlAvvPWXrYGYDogrpyo+1+OCz/1P8mW7bxeaL36mtiZl5CGYbtXu2NN6vtsm3/Tsqtw+b68f9BZ+rfMoeP0LHB7zqR37ntXtp+Xb7XIFZMZ+a5EXEtZZ6xelj6Zq+p1ZQy3HzKOXMuZbjmuyiNe86utrsHuGwi5XsD3r1jfs9+3bz2jab9HljfH0d47tAcZ486ST01Xo8CTY9Gq6FtgesZPtdV8/Uaypxnq6v1ZwCnUwqWtwPnZWvoxUVjtD4aNoSNequ9Yqv9IbmtYmUbyjj6W1CCCAcC785R5p1Ui+fZ3NAe4B6jgUoA+1J6xc0H9gQeDmxFCb4tp/TGgg17Wq6l1dNyfbW8GNglM68axIqufhYRjwGeT5mjsDlv5FpKvgXDK2ba8/Ny4BfAp4CzzTupMz5P9Jdu35Pae8eOF5Tznth7VQ/LQyn3wFWUMs5VwLXA2sz8fYwxtO1sFa0h9D4MvIHSO2oJpUxQj3qxkjLH1e+qv5tQ5t1cOcox7513c7SAt3rD/Fa7CY7G0Xx2vB9lCoz6WfDCzPyxjU/mLgN1knoiyljexwCHA1/LzC/3OElzTrTmyzmbMlTNBZTeOmsoQ9acQqlMHAJuysyLxjjWsBat2MKrpxoBonEDN1WvkJWUB+mHUnrybEzpyfNQyhxq91CCdFtVu70mMz85fd9gcHiezR3RmBcrIvaiBOU2oQS5H0IJeCflXNqV4cOZ1uqelgtpBeXWMbyn5dpq/WLgDZn579PwddRQn2+UMstbKD1ka+uqf/Np9ZhtquePXF8dozm/5I3AV4BPZOaVPpRPj8n8rgZ8ZpfqeeJ5lEYPX83Mr/Q4SerABMutzXvtQcBulPvqjsCyzHxrewBI3deeVxGxA6WH+SMp98g9KKNCBK3h2ldRepxfS7kn/gQ4DfhhZl5ZHWdW3wcb5f4tKD3tVwOXZ+YF1fvD5hRv27ceRnuoeo5bWL1eH8OHD53Vv9Eg6SS/q/endK0aoXeW/ydmSNvz+L1B1VG2XUKJu6yKiN0oQ+RvRRlt4wDK8+ECyvPBtpR72QWZub95OncZqJPUExHxYOBDlEqvq4DnZObve5uquaXRAmxvykPUGkoh4brMvGeUfcYdwkYzZ5IFxW0ohcI1wC6USq3tKQXCPShBufmUh+pljV2bPb/qoRt/n5kP7foXGkCeZ4MvIp4H3JdS+bSc8qC+OaVCahmtCqp2qynn3AJGnr8iKefjppRg+e8o8xHeBVxN1fNytB6W6q6IOBj4OHAYrYBq0Aq6QRme9LJq/VJKS+pdgM0oeX2fxrbNoXD/AjwXOMNzfXpMpIVz2/ZbAJvVvZnVn6rniQ9SyjRXA8/2eaJ/TbLcugnl+noXpXHLYZRy68bAPsDDKNfQNZSe6nWDlm0y85ZB6J01G0TEZsBLKHMxP6DxVl2umV+9rhupNHue164GfgR8PjP/MM1J7pm2XjTDGtyNMyLDvaNptG/n//P+NVZ+T/Y4jPF/xYDO9BghGDpqUDUiFtCaxmAepY5zP0qDzW2BB1MaldxFuf41nw3rfaD1bLBLZl7V5a+kWcJAnaSeiYgDgZ9Sho36DvB6W5T3h2ibKNeHgNmjemDenVJJvIQy7MwDKQG5ZZRePvVQbSMNr1c/PNe9RBYxfJz92h6Z+Zdp+ApzhufZ7Nboufo94Iltbw/R6jE3RGs+wpF6XNV5vq7a7mLgt5Qel3cAf6IMn7MeWJKZd3bze2h8EfEEynyAda/iZgOG9ZQKxhOB8ynX0Zsy8/KIWETpUXkLpRXtJsAzKUMIP7jav74OXwEcm44w0BURsZTymx9E6eGxLWUemEuB4+sKkLbAQVACAF+hNcfgazLzzBn/ApqwiLg/8DNazxNvyMwrfJ7onUlWcC6iDPu1kHJdfQgl4LMJJQD3AEojmDVU98HG7s17bd1b67WZ+Ym6oVQ3v5eG9SDaBvhb4O2UxklQ7o2r2bARy0jqCunVjW1vozSIOa66hw5EuXgy3yPKvMWbUX7TB1IC1FD+/+8EnEf5nVYBPwRuy8YQioPym81mU82DGGfO1aqH5cLMXBllWoUHAdtRnvEPAs7MzI9775teEbGc8jwQwM6UBprbUe5Nu1BG0IFyzjZHRGk2XqiXh9hw1JSFlOeBfzEv5yYDdZJ6on5gi4gXAO+m3OTenpnvd7iS/tY+LFSjstqCxAxp/Ob1/FYbUx7ejqS0Ns5q/U6jHGIdpXBZD61Xn2/NIEKz8uPPlMrNuynBgz8B/23AYPp4nvW/xn3s6cAJtOaRaw5tCMNbSt5J6XG1hlI5tQp4DOWcvRx4RGZeXT2M52iVjOM9zKs7qsrmzYGvU/KpWaF4IfBlyrXw6tH2H6myJiI2Bf4KeCHwWFqBv2spjZa+2dUvMkc0KpB3BY4Fnkqrh3gzuHoh8MXM/NAIx1hKGZL4fpS8Pgl4W2aea/m0//g88f/Zu+84Saqq/+OfMzObgSXnHCVHyRkUBFGQpCCiAmYFs2J8zI+Pj4/5ZwJBMBBFEAUkSo6Sg+S4wLK7LLvs7uzOzPn9ce7dvtM7ebqnJ3zfr9e8pru6qrp6aqq66p57zh1ZLMpCr0Zcb65GXLeuSXRWWI0IlEPn4xXimrSDSueyXEquqwbOp919vTpsvhTM7FTgY0QDdSuVktxl574niA4PyxKdUV4nOqrMIrJNyn1cZpnfCnzc3e+o3ydovKqMq0lEsOVA4rjYmcp9WFdjXLcSf6/riU4oFxKBmteHaPOln6ozinv6fjKzVahUYtmJCNouTdzfb09co+QA7dT0e5q7r1GnzR9zLMr5bkr83ZcmOn9tT3wPTSI6Rk9Os1d/Z+X7BSe+v5rofG5sI/bfMsS94U3E8bxfev0Jd9+w5h9KRgQF6kRkQMpeigNpOC4anZcBPg58E3jB3bsLLEgDdVWuIe27ie7+spkt7e5zGreFY0+6oXuauDFege5v5hak13JjRjlekqWfvMx04A4iGDeHGE/tX+lxE5El0uXA1zJ4Os5GLjPL34HziJu2duAu4hhtJQIw1wEvpvle8cp4LOX35/bu/u+qdSs42wBFAOBzwPeqXv4TMa7cLWnePu2j6vlSz/mPA9+mct5+Anibuz9Yi88x1pjZWsAFRIMKVL7f8ndf2cP558BX3X1WWjbv812IoM/+RDD9D+7+AWUq1J7uJ0anlG21D3GsLUtkGOxCHIMtRLnonBlX3cCZx2mFSmeyMiBXdn6ZC/yb+G6dRwThb3H362r6gWSx1JHs/4ggHXTeHxAZX5cQ9w9zicoAD6Vz60pEkG55ogzcmsBhRGbQBlXrew44zN3vrOsHGgbMbAfgFOAgKtmJUMlOHEc07LcTjf+5SoNR+dsvJP7mvwD+pmzSxqkKwPZYdtvMViVKJhqRFb43kUE8gRh3cwdiX+fzYnmP30Hc4+dM1onAG939Tl2vDJ6Z/Q44kjiPrdzNbG1EJ4PxdD32eN4H84nqGk8RQblXiPaV+4mOCeOJc+CtRBAQYAd3v0v7cuxRoE5EBsXMVnL36cXzgdxkbwhcRPSse7u7X6JesMNDF42KqxM9/Q4kgkO5DMdColEaouzQg65xXeqmaEy8CHgbcZHoVDJ58k1bdePHtDQtl7NcPk2/EvgM0UA8CVjo7rO7ee9Og8fL4Ok4G7msMgbhSUSj0ywiwH1zmqUZeLmbrKp8HF8J7Jsm/9DdPzMU2y69syglfDdRyiY3ep0GfN3dXxrkusuGnE8AHwU2Si//CTheDW39k76f/h/wASpjCBrwPNGQMpE4p06i0hj8QyIDq7U4JpuIIMM/i9UvEUSX2qnD/cSh7n6x7icaw8wOB84jGiZX6Ga2RVRKrOcGznxcthXT8nXs7cT362yiY9lNRLnhZmBR+f8jtVcExQ8DfkMElBYR9x2vAX8DTgeu6+qY6+mYNrM1gWOA9wGbUKnqcR3wTXe/ejR1Wir+lusBn6QS9ITKcdFdufRSPl5ydl3uiPk74Bf6zmqsquu8qUQW3HLENcgWxPjwk4lz4LpUzpXVwe88pnUOyuX/j3Ke3Anp1+7+ofp8orGhuBY8jOj4lTs3LyL+/mXVlLKtZToRiJtPBPfaiHYagGfcfd20/iXGny/OCecSJfIBfuXuH9Z1zNijQJ2IDIiZ7U30pmsCrgL+7Gnw5/5+maQGke8AnyN6LR83mi7GRwMzexNxE/FWOgd+srJMIkQvyOuB0939qvpv4dhSXEC+jWiUyl/med88R2TwdBCBg+uIC8eFwEvufrOZHQOcnea/y91z9kH5PgMe+Fr6T8fZyJV6mDe5+6JuXu80HmGaloN8RwLnpMlPAtu6ysoOC2Z2INHYPIm43rkdOMjdZ9Ro/blU4wTgaOCM9NI84Bh3v7gW7zNWpGyNO4hsndzQdRnReHw78b34duAE4IC02Gzg2+7+g2I9ucHkIuAQ4nx8GvAVd39RvZtrR/cTo5OZTSSyBZqJa5fc6aC7cctmpZ+JxDG5KZUG0M8Sx18rcS6e3d3/Rfoudu3z2ivuPa4F9qRyjp0JfIM4dl/uYrkez5dmNi5fO5nZRsCnic4WEA3jt7r7njX9MA1UfO+PB/4XOI4Yj7GV+HuWx8grxHfaDOJ4eAF4lSiD+DpREnElKmOPl/eDzxBjrOo6YoiZ2c5EFvF4ojTsbkRHrFYiMLdKN4vmjrfjiOPL0085nnxZgv0R4D7if2IGcC8RKH+hdp9mbCuqnpT34AuJTO6XiKDcY8A1xD7oAF509+lmthzwcrHcxu7+WHEuXSLb0syOAM5NT2e7+3J1/HgyTClQJyL9UjRe7EPcUOeL9FeAy4HT3P3aYv5eb5DTjfWHgJ8RDSn7uMrrDQtmtgUxSPjRxeSFVLKyquvl5x6wuRQDwK+oQfaBdC01JM6jUvLnJuLmrQN41t1f7Wa55YnjNtu3PHZl6Og4G1362zCcvgNfp3Lj/VZ3/3tdNk76pLjWORX4FtFYuJDIcruwXo3/ZnYd0cO6mehI8SV3f7bW7zNapQaOPxPnymbgH+5+cBfzLUs0qmyR5nsIeLe7/zs19JMaUfYHfk30dJ8GfMzd/zIEH2XU0/3E6FU0Ql5MdDwqy80uII6314iGzweAW9Lz+cDj7v50EQwC+KK7/7f1o5yc1FZxvL6dqOiQx1yaBpzo7pfV+P3+H/BuYgxugJPc/bRavkcjpf/fM4ggXbUFRCfM84ggXStR6eTVtGx1ltZkomTmPkTHkqWp3C+o088QKo6TnxJVEhZQKfFbyqUqja47L+TjK+/HGUTHzKeJDhBPEp1wpxOdF+a4+4LafpqxrehM+Q0i6PoCsR9uIYJ044FWd5/WzfJGXF9eTFTIgVQ1xYqS310stwIRcF0tTXqru/9dHcTGlpbeZxERqchfEO5+jZm9RPQI6iB6ch0LHGJmVwNnAle4+3zoPAZFqfgSzGNJvEaUBNCNdZ309YvezFYGvk5c/LcTN9oT6DxOxAPExeJKRO+vFYgSfTl40AZ8EFjbzL7r7jcofb82iv34fuLQnNXdfBSlKvOFo7vPNLNLgdyIeRhwbf23fGzQcTZ29TNIlxs0z6XSYHM0oEBdAxXHbm5gGUfcpP89vV7TxuHieP0ZUWZzbWI8p20BBep6UTRcziUat9qJa9Pz8+uk7PB03fmqmX0J+CoxNtKmwEeAk4gZ87nzOmK8kDWJRpN9zeza7r5vpe+G4H5iDrqfaLTvEQ3NLxLZcjcB/yGO0bmexmntxh+oBOqON7Ofufvr+cX0/6NGyyGSzp1NRAZXZsDvc5CuFg3JxTq+Qlzjnphe+oCZ3eru9w9m/cPIB4hrvXYqZZmfAs4CznD3J7taqLy2T997s81sTgpinmZmOwGfIu7tJqef75rZVHc/SxnGdZevP/5ABOrGUdnH4+hczrcM4D1FfFeNI4JBO6fl5hBlnP+VKi+0lOfBZC5oaIo6yH/HbxMZr695z1VTFt8bFOexNjP7E5VA3bHAZ7oL0qV1zDCzvxDXpBDnir8T/zP6zhsjlFEnIv1W3Az/D1Ge4hFiHI/jiV5cEI3NNxI9m8/ON9hp+SXK6ZnZ+cA7gNvdfSf1Gqm/nnrzpNd/DHy8avJCoqfzZcBf3f2FFGiY4+7zLcYHWY24+diT6K0OlV6zO7l7a40/iiQpE6Cjt2OnCA4cAvw1TX4e2EoNkLWl40x6UhyLexBBAYgSNpt310tThk5xbQIR9HlPPXotF72wVyAy6XJZxi8BP+iucUA6M7P9iCyEZdOkN7v7lV01TprZJGI8pJ+lSR3ACp7GZ7VKebITibJuqxJZWp9w91t1nTp4/bifuIkYt1H3EyOMRfWGOT00cC6+bi0bms1sMqkBOtnP3a8Zgk2WHpjZjUQnEogqHvvV61rFzNYC7qRS1vGzwE/dfWE93m8opHPW0sTY4NtTKaf3AvAF4GJ3fy0dC/T13FUVwMultH9HNO53EGUwd3D3mbX9RNIdM5tJXIuUWXVPA48TQbm5wA3E914bce1/bzoXziuW2S91aFn8XdbVd5/UXzou+5XJbWarEvfmuYTlPu5+XU8dai1Kgl9dTFrKVR1gTGnqfRYRkSXkL6dcgmJl4MfE4M8/JcZNGk+UYPg5cIuZfcGivBvunm/ImsxsDTP7DpWGsJtS44guPOrEzN5gZt8Evm1mZ6SLgep5tqHSk2chcQF5EbCLu7/d3f9fCh6Yu7+cggdN7v6Yu1/v7h8jMoQuIC5Qm4myAZ8xs6XSe3Q1BpcMgru39+XYyReG7n4JlYaQNYC967d1Y4uOM+mL4li8nighBXFj/+ZGbZMsbjyGyP7IJrj7guK1msnnbY+x7+4kSqFCBOGXr/X7jWKzqeyzBcB26fES34sp4HNeMX8T8J4u1nkL0asd4A3Ahml5XacOXl/vJ/am//cTN+h+ovHcfaa7L7KwxLmzvG710J4aMOcR10PZkUO0ydKNdF05p5j0oLtPM7NxdXgv8yj7fGbxnvsR43yNSEWHkf3pHKR7CNjf3c/2ND5xOhb6fO6qavBf5O6/J8oAP098t60LfCoF8aSOzCxXrfsk8d32U2L88a2BPYgMqXe7+zHu/gt3v8rdr3P3e4p9fl6xyhOg8zVH/u6r92eRztJh2a+MVHd/kSh/mZ3Uh8VuJYJ72bugkrkno592tIj0W+phbO7+MFFDeTngIHd/0d1PJjI8Pkf0tGsBtiQGd7/czK43s4+b2SnAKUTJt/dR6Ul0Tn+/AKXfphK99D9LNEo90MU8hxE3D/OIRpJ/A590939DNGJW91L2It0/3WQ/R5Rl/G2x3ncCb0zz6wKzgYobiT8Xk49qxLaMUjrOpE+KY/H3xeR3NmJbJBSNXuVxu6GZje+uB+xgFTfgt1MZl2cH4vpI+uYxopoDRAmpbdI+W+I8mM6t04mG4Oy43Oicz7UepdbyPl+aKIMpNTCI+4kr+nA/cZ7uJ4aPHITr52K/Lh4fljKOpXEmEKWZc9nRe1PwqR4Z37mT2V+JbDCAbahUkBhx0vmumcqQA050Vviluz+cr/lr8T7p92+Ijg/ZO4HdB7t+6ZlXqqicTdzTfT4F5O5z9+fc/QlPWZNl54X0PN8P/KZY5VvNbPWh2n6pi3OLx0dYVBPo9vuw6EiWndjdvDI6KVAnIgOVLyxyL9hDcgaHuz/l7j8geg59CLif6Nm8GrAbcdH430TN5xOIcSla0rruHKoPMIZNAHLpi1eA9WDxBWK+QcglhyYTmT4nu/vTeQU9ZW4VPWLN3ecQY1Q8mF7enBjjRT36Gi83YJUBnrdalJqRwdNxJn2Vj8XTi2lvMrNNGrEx0slLRI90iPum7aFuvVrzsX53MW0jYJk6vNeo5O6vApcS4700E+Mp7QWdsiTzvPnvfUYxeQcqWXhlEL3MrNy6q/XJgA3kfmJVdD8xankl0/wyIugKsW/3bdQ2jXXpWnMGMZa8pZ/Xi+BTTRVB9juIQJ0Tx/0bLMoWjzjpb9gObJwmtRCZM6dB36ui9NMviGsKB9YHDjQzXVMMgbQ/8/hxTdXXjdWdF9LztvT4BqIcKsQ14AHISHYD8ER6PB44Anq9jryoeLyTma2tzkdjhwJ1IjJQ+cLiT+n3/sCm+cXUEN3u7r8mGj6OJzJ3XgFaiZ7OE4DpxHgU73P3z9apV57QqQReM5Ub33mksVzSBWIeI2JNKj39XiYaK/vVOJnX5e4vEL2C8ntuSdxwSwMVPS5vI2rmQ2RxvKVhGzUK6DiT/iqySh4F7kuTm4C397Zsivs2Fc91bV8DxXH8DJWsupWplAeueaZq0UC3ETArvcc8UgZBLXrajxE3UMlOXY/IyKouDQYsLkU2DbiqmHx4em2cx/hpawEbULnuXbG79cmA1Pp+4r26nxj5iiD5H4vJyjRvvFuKx9un33VpPE7n5wVEgD5/P25NdG4bcdL1+hpUsgUBHnL3efW4dkt/v3lEZteMNHlXorSwDCGPUpV9Ok5UZWP0SR1qzy8m5fKXPd1L3A9cWzx/D6iT2Fihm3kRGZB0sdnk7q8QN8YAB5avp8bHJndf6O7nufsxRDm2I4iScCcQNbs/R7pBV0PUkHiQyoXB2sDinomplJ4T44IY8T3xLKkhZQA9efL+vIZKAGFzYhwZabDiZqAs/XW0jsOa0HEm/VGdVQJwVM6KrA7IZfm7Ns0zqfzf0XE8cEXQ7FmiJC1EWb43m9mKRbC9Zqwyzs8G6b2MGKvu8aptkh64+0Lgf4F/pUn7mdkvzKxTycrU2JGPqTKb9QgzW7oI9OwEbFbMe0taXvfRNTCI+4kdiPuJU4nyz/l+4s/Qv/1Tlekuw0NXVR/eYmbrNmBbxrx0nDYTZWiztcxsuTp+N+Vj8kYq59+dGNnXtjOI8qHZ9el3Pb/f/0lcy0B0glivju8lg5fPfb8rpu1vZm9oxMZIzVyYfrcD+5jZSrmjZlczp/u5c4pJH0/T1UlsDNANhogMRv5iyXW0DzWz5csZqhoNW9z9aXe/1N2/6+6/Szfc96SGFTVE1VGRefMSMY5LtkMXs19UPN6USiNyf98z7/885o4TQYsp3S4kQynvnzOKafsQQZ5elReX6uEVdJzJAOXvvrOLaduRyuxVBeSmmNnSqZTOpmb2fjM7Ffiamf3dzJ7NywzlBxiNPMaJ+BfwaJq0B3BMnd4rB4aOT7/biPK4M7teQrpSlAM+gRjfCKJs4hlmdkSez6MsVS4z9SciOwtgXWBvM9vVzP6P6MhiRHliSA3VKkFUUwO5n3gm3U98z93P6OJ+otf9YzEmVFPOdO/idQXvGqSo+nA3lWupiVTG95IhlhqIH6NSwm0V0njI9ei4UDRIvwgsIq6TVmOEZoQVGYKPFpNXSr/r8ffLx9B9wJNEgGBZYDNTafxhq6rKxr1pstGHKhsyrP2bqNCR7/WPSr97us74B3Ht+SrwTMrIlTFAgToRGbDiAvoiooFjWyplMLqaPw+uq5vfxsnn/QuLaYeY2RToNC7Ev4CH0uvLEqWIBiRlbY0nLjIMuA2YP9D1Se0UvdSfIsaByA4t50sBgTIo15SW9/TcXD28SjrOpEvVmRs5wF38T8wELisWOc7MljGztc3sODP7FvBdIgPoSeKm76fAV4hskgOBNczswPx+Q/CxRqXib3cblYBPE/AZM9uxVoHQfD5N/xqfA3YkgnQtRE/42dqPfZf3i7s/TpQX+hhRFnFf4Fwzu8fMvm5mHzKzI8xsPzN7NzEeTN6n5xMlNE+mkg09AbjF3ctSfFIDg72fyMdHX4+TPF8K1naY2apmdriZvd3MdjSzxR0k+rNeqS2rVH04o5h8dF86hlX/X2gfDk7x93uCSonu1UiB0zp3XFiHGJvSiDLx6/Q8+/CUzjXjqYyf6VQ6Y9XlHqoIoD5GJUCwpbu36pgY1vK+KjOKj0r/PzICpc54/0Pcv/2EdI/e07nT3Z8BtiJK7x9MlPyWMUCBOhEZFIsSbm3AuWnS2/ty4aee/g2TLwbOLaZtRaTg5xvafGP8a2LQcIBjzWzT9HqfL+yL/499iQwfgPvdfdYAt19qr6uSe0ea2fgiINeRy1Pl52Y21cz2MbN3Ae+3KC32rSHe9uFKx5l0mWVanbmRG2fMbJN0PG1EjIuWvQe4GXiKyOz5DBF4OBxYi0pAZzzR6LMgLfexvBk1/EhjShHwmQH8DJibXloT+LGZLc6SLY7ngbxPPl/sT2R+NVGUWXT3+bpmGrDXiDE+vgbcTWQUbAl8FfgF8b33T2IsmHWIY6iN+F4sG0/mARcDx4ICN/UwmPuJ4ljt03GSrmcmmNnxZnYj0enhLKIB7Rbgb2Z2ZXp9xfL6R4ZUDl6U5dl3J45hoPtxWqv/L3QOHZzi7/ckkWW+kKjacEC6bql5Vl1xDbWQyC6HGJ/ukVq+zxBbRHTQW0hcn61lqSxznb9XHiwebwtqixnm8rnvD8W0HjuwyPDn7r8nrvM/6+6n9zZ/WuY/7t7m7i+7e2vvS8hooAtOEamVX6ffy1O5mJZhJjU2NLv7bNI4Hsn7gI2qZv8zlYFvdwO+aGZL9dbD2CL7anGWiEVN9W8QvdGnEWPHSAOU+6zYR7ncWpklsCWwZ864M7NdzOz9wCfM7Ltmdi0xbtLvgR8T5ao+RIwVM+bpOBPoFISbaGn8MTNbz8wOM7P3mdnHzex3ZnYv0Tj9S6Kn+gfyKohGqU3T41Y6X7u3E0G6cUSDTxuVm/tdzGx8nXu5jwkWWcfPAN+h0pt1J+BMMzsRIsMnB+t6OGaXmG5mLRblS79PBILWJfZ1E3APnTtQSP99mQjQfQzYhjhO2qkcT7lUcJ7WRBxTTWnaa8B/iIyeb7j7k2ZmauCsq7rfT5jZ2sTY2L8DdiE6OrQQY0O2E5lC+xLZDH81s611Lh166Vqqxd2fJzqsZIfC4nOze6Us9Pji8ZZmdpSZnWhmXzSza81sj/SaSrUPUPr73kCcVwE2JsaIrHlWXZFlth1xfl5EnLMn1vJ9hlL67niCSvnL9YC90uOaB+qKfbJjngS8amYjMitxrCjuI2dRGbsVYlzWXnXVeUGGhxR0W6QOX9IT032GiNSKmR0K3OvuT/Q2rzROuvBrN7N9gQuAqcAc4Ex3/0TVvGsQDci7pEm/BX7i7vcX83TbaGVm+wFfIm5COoigxFnETdd8d/9xuglv62p5GZjUeJEbK4z4vu/yBtpiHJiV3P0RM7sJ2Dm9dAsx6PluxE3xfGAZOo+j5sSNpafXJwOHu/tfav+pRhYdZ5KyIz9CNPavRQR31gFmE+X0lupm0YXEMTWOSmAuH2vZy2naBGJswruBWUTp09uAx9z9NWTQ8vnUzFYggqjfpnO21eVE+dGrio4PPa6POB+sAOwJvA3Ymzi/LiDOsQZ8xN1/W57PpW+KfbYzcBNLHj/lcyeyJZcmgne3Eh1RZhCNqde5+3+GatsFzOztwH3d3U9YlJFekwiqTQaecfdX+7DeJmK//y/wibR8BxGkq2406yheexn4qLtfkNajYG2NlX/TvJ+KQA1mdjwRWIXIqNrD3V9JQdedgTWIY3hj4lpoaeJ8OpX4ngT4k7sfm6/PhuJzjUZmNon4Lvy/NGkukRF+ez2OCzO7jhgfFqJM/4EeZcJHJDNbjbiOeC8RfPyHux9ap/cal4ICVxPXGRDfafvo2mJ4K+4jDwfOS5OfAbbJ33fpXOnludOXHM+1U6lofXeJDH8K1ImIjGFm9ivgOCq9E08Bfu/ur+aLOYuxOj4HvCvN8xwxuO1Pgdnu/qyZLQPg7q+Z2eZEw+OBVG6sIBo8XiZ6SY9P86uX1xAxs8nAG4jG4BZiXIQdiYDBVKJX55pUSumVFlFpyMq9WpvpHLTLy13h7gfW7YOMQDrOxiYzW58YF6TUThxHTcSxlMsfdTfuxMvAS+nxLKKM3xNEA+Q04FZ3X5gbY2r6AaRL6Xg+gsi+yee9RcC9RCPiFUTD5V3AimmeF4hz7obEeJRbALum31kZPPolcIq7L6zvpxn9zGwasEp6Oh14ncjKeIwI4r1MlLZ8iOig0gSMr24IVqPm8GAxRs//AzYggjMbAG9y96v60giZAjt3E8dhB3HcNRMl/W4mOh2tSAR8Ni0WfQT4prv/UY2dA1fdeaynoFnKfFuXOIcuS5xTIc6TfyeuWzcljl8njuusvJZtS8u0AlMVpBs8M1sKuJ9KufVLgK+6+z21DISa2f7EeM/PEvv3DnfvU1bRcGZmxxLjVC2XJh3q7hfX+D1yh5V9gEuJzl/NwEXu/o5avpfUXlWn29epjJf7Vnf/e9W8zcR1y/x0r7gb0TFwKWB9YB/gje4+FxEZ9hSoExEZg4qL9+2Icl5vTi/NBa4CvgU8Ul7QpR5dPwZWL1Z1H3EDPJPIGtmWuKnOOogGzHHpeW4QaU+/D3H3S9W7tbbMbEsqZU5WJRqENyIaKZYhsnu60kal/FdzMa0M3M0n9mcL0dB5LxFAmEM0otzl7uVYCGOWjrOxqwjA3kFkNi4i9ksZkOugkjE3l2j0mkkcpw8CNxLH1ULgaXd/uZv36nMGrQxccTxPJMYO/AYxwPtCKiUTsxlEo8rM9HgDYt+/RjTMlZ0cFqTlxxEB+t+4u8b7HKTck9zMPgxsQgTlFhAZrfflQFwvgYJOvdX78J6Lx3FNzxXQGaCu/nbFefVGKhnoTwEHu/tDfVzv0UTZ7ny8GpFFeSrwADArZaCsCRxMfB/n8/YLwI7u/sLAP5lk5bFnZhsSQZ/xRKB0T6KhuZkItG+eFmsnzpe5U0MHlTLQlp630fm7tryOrXlAZKwpMn0+QmSGTU0vXQYc05fs1n6818rENW8r8Ky7P16rdTdCcQ5bhcjsPSa9dBcxbtU1g+0UUpWdug7R6e8NxLXKeOC97v57fT8NH1X7bIlrEjP7DXBCenpOeuzAG4l7jOXTz3bEOHatxHlxarGak9z9NHU6Ehn+FKgTERnjUhDhEmJMjtyw30HURH+OaAR5lej5vz2VjICykbnMBMjlgmDJzKzsRaIR82x3/3itPstYV9wAfpK4AZxHlIWqlsfnMSolgaq1Eo3Mk9J6biDKgM0j/i9uIDJ6phDlFefV8KOMOt0cZ+3AlURP4afRcTZqFEGCU4AfEsHspYl9dSvwMBGcm04EEB4hAjXz3P3FbtZpQFPRsKlGlgYysw2AbwJHUzkuc4Zk7uyQj3Xo3Fi8kDh+xxWvP0uct89295lqTKmvLkpE9fr3Lr5jOx2L3cy7AtGxBX0/1o6ZLU2MY3d0mvQ0kTFAT+fDItB+MlGyL3dueZUYk7fLUtNm9l7gi1TGl/0Z8Dl3X1DDjzVmpMyPo4lOY0sRmYu7ExUH2onOZVO6WTx3isjlgfP+Lq+L5qZ1v0581z5BXLc+DfwbuNPd59T0Q40xxXlwWaLD2UeoXJ+eRwScnqnRey1xXh4t341mtg1RujxfAzxGBJIfTK8PNmC3JdGh6O3EPd0E4jg4WB0qG6O6809P+9jMViI6L0wDjiLuJaBSons74hw6nwjAdlXlJlfumEBko+44Wo4fkdFMgToREcHMdiVK7G2bJpUNimVDY74Ra6Nyo1y+Xj3/PCIb6NW0zP3ExeVc4sLxP901Skv/FTfPaxE3Y07nbKvmbhZ9isj0aAH+QwThXiYu/h9193vT+ie4e2sP76+MrR7U+DgrA3jVx9kDRAm3fJw96u7Tav6BpFvFsTgZOJloNHwCuJ44rqYAr/VS8qtDgbjhqSpgswdwPFGGdrVitnzezeNg5YzX8tiFKLn4a2L8ylfrvOljUlXmTl/KI1aPl0UPjWkrE1mSC4ls9b2IjOjJRObzHsAG7v5kbT7N2GZmE4gxWA9Pk54CdnX3l7pdqPPyHyGCbZ5+XgC28ihFXWYnl4/L8dFeBo5398tr9JHGHDO7neiQVCrPi21Uzp/ddUSaTmTITiHOoTenaXOolLE1YIK7z67l9ktFyjz9M1G5I/sn8DN3v6SWHYpGU+ek4hriW8BJwErppeeI89MvvRhnuJi/PC8tcZ2Ypq0JvAn4KFFyu/R1d/9G3T6Y9EnZ2SdVadieqNAwnui8sAdxbhtHXFfk8t35vj7fD1Z3Xsj3FOX9Yg7SAqyudheR4U+BOhGRMa64+F+fKOd1PFFuJiuzeKrNIm6ixxNjftxH3CS/SgTkHiQuDuerVNDQKHqN3w1sRTRk5LHRngMeJwI7c4iGjfuIBpHZRBnGLgNx1Q1Y9KMcmOg4G8ush8Hc0826SlWOAma2LrATcCywAnH+bSIaTpYizrvTiYaX2USZsL8At+T/D/V0HlrVQbgusuzKY3Uq0YA2hfhO3YFoXJucpm1C7HdYsmPFl939O/X9NKNfcX1zGvC+NPk64Ni+fvelhvEvUCkRfQXwbnd/pZflriWCES1EOcxvufuMAX2QMarINP888F0qGcgddK7uUF4PvUp0PFtENDjfQHT6m09Ufbg7d3DoqbNYbwF36b/ieNybyFJdSNxjLCSqBHxP9wldK/52yxEBtW9QCVbnjq3nEx0EZveUlZ06L6xAZKNuARxGlI5djvgucuK89Q+ik8EroynoOZKY2YrAB4lz2UrENcTWVIaVWKWbRdupdN7MnReqO33NJc6TyxDZmbcSY1y/TgxTcT/whM6BIsOfAnUiItJJCiTsBBxBlM3bNL30DHEj3UaUanuCuNB8Hrgt9UZeiggW9JolopuE+igaQt5KjH0wnWjkuIYI+DQDM7rL3KjeR9BzOSkZmD4eZzcCTxLB1heAW919dn+PM9A+HA4UhBk7zGwSsB5xHG8DvEJlfLpn3P2Rqvn1fVhnvWV8m9nEXM7QzHYm9t8kIjtuL2ANorFsOTqPIVpalOYZT6XBtQV40d27W0b6yCpjY5UZbi8AG3ovpSiLZT8I/D8qWQYPu/tmPSyXG9RPBP6LyJq9F/iUu19dg481ZhQdllYj7h2cyvhybURHpGnEvnmKCMJOJxqkp7n7892sV+O0Nlj6zmsmOjHMqMf3WX8ynUeSdM3+DaL6wmSWrJhxI1Ea+24i8DKZOE6WJa4vliGysbYnvreycj2PACe6+411+yDSK4vSzdOJY6W7Kim5NPpEutZKfO/lrPAbiQ6cc4lrzTvc/ekUwLXevhtFZPhRoE5ERBarbiw0s3FEL73pROmF1919ejfzKktkmDGzqT2V/OlvOTCpDR1nIqNTV+WpephXgdsGSA1lE4lGrQ2JLKmViazHzaiUcFsErEjXY4Q60YGimQjKwZK92xek95iY5tvUazRu01hnZjsQZYRzFtYW7v5gH4+7A4jMEoh9Nh3YzrspD10c02sDZxJB21Zi3Lof67qpf4rA51eJ4246MXbcHaRxPXvKjiwz1HXdOnwNpvJG9bI9Hdcp03kjogPMy4PZ5kYzs/cTwbot06SyIgpUvmPmEp1IuhrOoHoM8vnAxcA33P2h+my59EXRWeQS4GAiIAexT7sr8fsYMd54B9G54TqiOs4i4HmvjGfY47lQlXBERpbuTggiIjIGdXEB1+6VWuZP5YlVAZ4md+9UIz891sVgg+UgXXc9T8vsAl28D53hcJylIF9TTxkmItI/+fisPtd21dCoIN3QshhL6YdE2dHViEyE1ak0lo0vZi9LVy4iGsnGp98QjaCTivmnUckMug24nchgnwncowbSmpsL3APsSDRE70WUgO6LCURWyipEA+krRAeZLgN1xTH9jJk9Auyc1rENUbpsRAcHGiBfs3yfyPxf2NVMPVy3thWPdd06TPXl+62761DvXH54gru3pqyzNwJrE8GrNYjjflVgaeBqYqy3EScHWdz9dDO7jCjrewqVUsoQQbsJxPfVZOLc1UqlFGLO5p5AJbi3APgF8Ct3f0ydg4aN3xGBukXEdUQTkTF5L1Hqdw6RPXkbkWm8kAhEd5kZV93pFpY8N2q/i4wsyqgTERERGWWqMu+WGHC+at4ViJvFucAEd39p6LZ0bFEGgEjjmNlsolE3a6Myfk9+DjFWTLWcUedEUOch4F9EeeJ5RC/3O3rI/NCxXyPpO+vbwAeIRsw/uPsJvSyTM+P2Ai4AphKN3NOB/dz9/h6WzVlg7wd+Q/wf3A0c4e5P1OIzjVX1rgzQ2/WP1E8X16HeS2bcOKJE9GZEafgVifP1Ful5LpW6EpXs5TKTeZJ3M872SGNm6xGl8Y8gxrudUDVL9TiopX8TwaAz3H1u3TZSBszMvkN8d00jssOfI+7D5rn7nG6WaSLOlaqEIzLKKVAnIiIiXeptTB9pvOrekz3tMzNbhuiNPJ646d+NKLEzkRh3aW/gQXffpu4bLovpZlukvqwyduuviKyLNiLYUjZ0Lkq/xxGZcHcDM4ishTuAw4E90jy/dvcPpXVXlyfutXe7DJ6ZfQT4LtGQfytwQl/KX6bvwRnEvs9jCO7q7rd0t2wR5NsQ+E/x0rbufk8NP5bIiNfLdegUIhsulw3eHdicCFKsRIyztgqV8o1lpnMHlfLDZRni/Ph4dz+rdp+k8VKp5jWBtxF/tz2IrPD1ic/9H+LvMg+4AbgEeKSvAVJpDCvGxO3mdXUwEBnDVPpSREREOjGzvYEvATeZ2Y/dfaaCCY3VXa/zqgbiJo/xD5qolHUbD6xDBOFyL+TViFJfXdnKzFYtSnFKjZjZskSv8KWIgd+nu/usokElNwbrWBOprXw8nUkE6l4h7oMnEOWl7iPKTc1Izx8mGo4XuvsMADN7jEqg7gAzWx6YXd27XSWl66s4P94F3A/sQow1+FZ6KX+ZvkfHpfm2pPJ/sRVwC92Uki724zwig3K99Hxb4B6VlBu+zGxjoozgH939BnVAq7/inLglEXQbT3QS2ys9byaCTuunRarH9+wgzs9GZ+U8LxJlZ5vS43vopnztSJayqx4CHio6nEwFliHGLFsxzddlCV79rw9POUjXl6EpRKopkDv6KVAnIiIiQKcGsE2A/YjyM48CZzd0w8ag6oa/tF9yQGdKmjTPzLYggnLLA8uY2XbEOB5tRGPI6nRu3Mg6iB7LLVTKvLUSDdcfAr5e+081dpnZysBZRIB0NaLs2rVm9gpwDtHAdCsxXmGX2TkiMjD5GHL3m8zsXUQD8PPAre6+sJve7a9WPb+cGA9tEtH5YXd3v7h4DzWYDIHi7/wAMS7VLsT33wlm9jN3n9fTsma2IrAs8X06jgi+za9ad3dWJsZ9yrYjysspSDd8HUdc06xCZBxJnZjZO4GN08+OaXILkRHWVbujFz/V03O28xxi7K5ZRKnA+4EbieO2FXiy6ExRHdgbNdL9WS7N/JqnMcgpxsjsb+N9eZ+hzgaNob+5DETRGWIt4nrmfl2Dji4K1ImIiEi13xO9zT8IfNjMLnX3Wcr0GToe4+HkUkBtROPwXkQDyGRgdTPbmQjEzabzAPLVWonA3EQ6lw2alN8OeCm9z7J0HsBeasDdXzazDaj0IJ9NZDlCjEGyEHjAzB4CriV6hz/o7q8P8aaKjHbndpGJnHu3d5m5XGQynAO8N00+CrgYaQh3n2NmlwPHAusCGwGfNrMfpddaiobtstPDeCLgZsR33mQiCNCXMsRPE9l0eawszGy8uy+s+QeUWrmCqBBxmJlNcffXdS1bW8XfcwM6d/Iqy1J2Nc2IMekmEMfTHUS261wi6/lmIptsIjDfuxk/ud7jHA4H5f9rd/+7PZQb7ZS1lYNy3QXpdHyIDG9m9nbgo8C+xD3j54E7deyOHgrUiYiIjDIDzcIpyu7NTw2SexC91d8OnEFkZim7ZwiY2UeJAM5sIsNxk/TSQjqP2dFGjNHTRATjFhJZAmVDSDkI/UtEpkgz8Cxxgf800Tv5GeB2XeTXVtFgfAbwDeDfwFeIcQE3II6vyUQZtW2AY4gxsuab2d+JrNYrgJdyQ5VuxkQGprrUbHeZy9WLpd+/pRKoe6uZreHuz9dze6VHNxHn1a+n558gOpt8OgVWF18LFddE7ye+I/N+XwhMSfP0dk5djfj+XIVoR5moIF3/NCBz5x4iA2s3Irj+OyrjE5bbpbG8Bs6Ic+QfgW9WTc9mEgHxCcR16L+A54DXiWvQm939tTSG5Nzu9kOZNVacw7s7b48pKWDZVH3/VxWEy8HqcUQp9vWBKWa2NrCyu59AZX+KyDBS3PutRbTRNBHH8UeAExq5bVJbpnt8ERGR0cnMlvYY32Agyy4FfBr4GnCLu+9a042TLuVGrFRC6I/FS05kxo0jGpkcWETnoF07lXJB+XkbUVLxFuBOoozQa8DD7j6zp22ozSeSYuy5NYlg6CLgfe7+x2KedYhxlnYmAnZbE0G8rA14HLjP3Y8aso0XkU7M7FlifCWAE9399EZuz1iXrlXuJM6fOTBwOnCmu1+f5lmNyEY/BngfEWTLmT0LgPW9h3FZi3P4ZmkdE4ggw1/d/al6fK6xovjb1u26w8w+DfwPcKO771FcZzUR7WHtxbwqNz0Axd/0eqISxDQiGH4Pcf35evp5xN2npWWaq/72izsgjYUsuf6q+vv0WObSzJYjMhFfJ859uxKZxEsBmxKdMCHuK5ancu5cX+c0keGp+L6cAnwV+CyVa5nN3f2hhm6g1IwCdSIiIqNIurk9AngLcL27/66XeQ8F1nL3n3Rx07wlkXG1HLCFuz+oIM7QMLMWIqg2gUrP1rJ38mvEYPKLiEDc40SD4/PEGB4XUrl439rd7+viParL4ShLq06KRqx/AbsDvwa+6u4vdzP/BkQQdi8i2+MjwNpEIHYvd79eDYoiQ6cof/kt4NQ0+UrgAJ03G6M4rx5KZClvS6XDymzgrjTrK0RW+mZEkK6d6IluwN+Ao919fl/eD5gy0A5QY1265twG2BN4If3826vGFaz1daaZbQXcRnynrufuT1ePzwXsT5R7n+7uH6rVe48V+XokBcVXBGa7+zPdzNspCKf7is7S/2POFOwxeJw6KqxNdOIbTwTktiJK269AdPpamTjndVAZkxqiA1iusJbHX/26u39D15ciw5uZrUeMfZ47Up8GfErXJ6ODAnUiIiKjiJlNIBqe9gM+6O6/6e4m2MzeSAR5AKZ6jOtS9ticQpSVOhz4irt/Wzdv9Vc0eJwDHAk8RvSCfYYo4fQi0Uv2UaL0lwMT3H1WsY5riCAPwPfc/dSiJ54CckOsaOQ/nii99QCRjXNrMc94oK2qTNEGwCnAiWnSBOBsd3+PVY3BJCL1UwSFNgT+kyY70YlFvZgbzMwOAM4mGqfzNUpzF7O2EfutiShjeZy7XzaA9+sxo0WWZGYHAT8jAgKrpMm3E9c0FwFPALd6GjOyWC5fEw3o2sXMJgN/Ag4BPufuP0jTtyeusQ4lso4g/ncmu/ui/r6PLKmrUpWN3qaRpOqebGtiXOrxRHBubyII10yU5V2nm9Xk/+UclMvXjWXQLpfVn+HuK9Vq+0WkfszsbcR3J0SHpOPc/fLGbZHUisaoExERGV2mEtlWEOVnOo1PUOURYpyIPYnGitPpPDaBE8EggO3TuhSkGzqfAv5AZAY8lLOvugmWzkuvTXD3VuA3VAJ1R5jZd9x9LvRpHB6psSKgdi5xnG0ObG9m9+VsAk9jHZnZGsDxRIm2DbpY3QGp8UZBOpEhkoJ05u6PmdndRGaQEWNMKlDXYO5+uZntD/yCSlm3XCJ6HNEQ3USlcboV+O5AgnTp/XQt1EdFsOFeYN00eT6RUffG9PwQ4tp1jpldSQTDrwCmufsL0Gkc5T5dw6TKBB3uPs/Mzkzv8VEzmw+8G9iRSqWCl9P2PQGsSozhK4NUHie69uwbM1sdOIg4X61gZtsQ41DlbOE1qHRCyJUz8uN8voPIoKvOoluU1tsMTCfKBufOf/cTgXMRGaTBlO/t6/ecu19sZtcRY7CuCLzNzO5y9+n932IZThSoExERGV1eLR43mdm47noGewzcfikRqPtQasjoKF6fZ2brpqfzzGwZd3+ti1VJDeWGDXd/nihlCSy+6F/8eleZkilIB3AekQ3ZQozdsxugXnYNlAKs883sQiJLdXdiH+Xs1SOBk6g0MkOlEWY+cDdwDnCxGrxEGqKZyEb4LZEZBHCUmf1fce6VBkjfh/eY2VFE8PSDRNbJVCJINyHNOgM4H/iZuz/QkI0dY1KArcndnzOzG4nrkbOITisrANsR16FrEyVKj0+LfgWYYWa3EdUfbifGPJsJXV8DWTHuXO7MYmbLEgHCViLr6Kdp9jnAw0SJ1FuJoMWj1Rl9IkNsC6I8ei5xn5VBuYVE4G5CMQ0iK66N+K5qStPagBuIDiWvAS8R1TkeJsaxW+Tur9bhc4iMSUWgbUD3an25xyu+/84CNiKybXcnSt9eNZD3leFDpS9FRERGiaI01/eBzxBZVSf31OhgZvsBlxA3a8cTZfU89URegSipsBPwB3c/TmNJDL3+lgsqykT9CTg6TT7d3U/saTmpnxRkneDuC8xsN+B6osf+/wN2AA6jc69oIxpXHgUuBs5x97uHertFpKIoHzwVmFW8tIe739jDcp3GA5X6M7NxRPBndaKn+VTgGuAOd3+9mE/l+IZAF+Wf7wdOqir/vD4wmfg+XBV4K1H2e7liVU8Bf3f3j/VU/jl9574JeCdwYFpfNhP4C/AgcAtRseDVWnxOkVows1eJIF07cS1oRBCuKy8R/9PjiSy5nYvXPgv8mLiunNJTZ0uV8xWpHTNbETgYWB/4Vc4M7+OyaxDH8Q3u/lI3nVLy9ehawJlEKdyFRAeXH+g4HtkUqBMRERkligDNPkRvqv8A+/Z0cZgCdb8nxjd4msgUOIe42DsZ+BARxPuKu3+nzh9BaqCL/wOILIIt3P2lBm7amFR9g2VmWxK99yd2MbsD04jsxz+5+5VV61JDikgDFefXS4G3pMk/cfdTUkCuqaeytKnxppk0JpDOybXXl7F0FaBrDDObBMwlAg8fA05z99au9pmZLU8EKzYlSs1+nkrwYkLV92putNyRGHPuMCI7L3uKCGK8kSjzt2H1saf/CWm0IqB9JnAcsIDKteJsIrj8KvH9cS9wG1H6fj7wZGrUvwh4W1rm++7+hfI6VB1HBDpnHzd6W0aT1EnkA8DXibFYr3X3ffva0dnMjiTGJd+e6GT7uZ46paRlfkhUEZhEtOl8XteWI5tKX4qIiIwSRcnEa8xsBrAxsIeZnddFT6zcKLKICNLdTjRg/BdwLLAWMCXNPhf409B8Chmsqv+D6cRYhSsQvcvPbuS2jUUpy3UNYkycE6mMO9dBNFYakZ1zI5XSlnPy8ik45+7eoRtqkcZJDTBNRKDgNCqBukPN7KspWyE3hi5PZAK1E401+wLrEd+rqxG9n28gsr6khsrzZBHA6TRejAIyQ68o/3wBcASwB5Ex/hzQkb7rmnK5dnefmaatQgQtlqESuDgK+HO+lk37OGerZy8DDxAlLW9N7/M74A3AlsBLZjbe0/iw+p+QYSD/D36fuDZ8hQgw3wQ8TpS6nNtLI/zZVAJ1x5jZf7v74gxwBegEOv8fmNlkT+Nly6CNJ7LoVskT+tJ5qJCzwQHeD3yuh8zxHPy7A/homrwNXXcElRFEgToREZFRpOh1dTaREfduosTQA7kXJdEekS8YjyEaFv8L+G9gc6IRA6KX5sNENt2TKns5chT/B2cBn0qTj0aBuiFnZh8Gfl5MyqUtm4iSRmcDX3f3Z4plynF2FJwTGULVGQc52JMa8nMQ4UIzm0eU6lsbeI+Z3UqMMbkTUbJvGeL7NDfYtBPZdNnOZrZ0GZiX2srBl/RbgZjh4bdEoG5XYFMzeyEda+1AewrOHU5kJexbtWxugNwT+HP5/ejuN5rZNKIU4C1EB7Q87tx8ADP7C/BF4MPAlek9RYaFoqPdA2b2MWBOdwHkssJC2RHB3c8vvpvWpBIQF1nMzDYizrOHAReksXa7HNNe+i5liE8i7u9agGeIY7Gv13nXEcH5lYDlzWxfd7+6m2BfPjfcBIxLj7ei87iVMgIpUCciIjK65EDab4H3Er2y5gDHVPWem0hcnB9OlAS6neiB+R6i8aSFKIV5LnB1aqhUkG7kyPvqdCqBugPMbEN3f6xB2zSmFIHta9MkJxoFHwPOI461dYAniHKXeVylNh1rIkOjq3J33fU0N7PtgI2I8c7aiVJk44nvy2+m6V1pIwJ85RhDOTPoBOBHtfgsIsNZEYS4wsxmEpUbtnT3fwKY2V5E1vkRROZQqQN4EriUCNDdUr5YNGIel+a927sed+4yIlB3mJlNcffXVfJShqOUoU0ZhKt6vQxSO+BFJ71ziXtAiE56CtRJtdOA3dPjZYB7gMvVKXfgir/dk1RiLeu4+5y+/l1T+dpLiGw6iJKWV9NFR6MiSL8UEdxbkQjSbQ08pe+2kUtj1ImIiIxSZvYD4kJvWeAKIrvqOWBbYpDitwBLA/9w94OL5ZqAlVTffGQrSn49QIzxAvBpd/+/Rm7XWFLsg38SJYxOA65z90VmdjLwf8BdwAnufk8jt1VkLDOzZYjGqvnAqkQWwupET+gNiUy5ien15aj0XnYqZWybiACcsWSgIWslGlSaiTKYP3b3r9X+E4kMLykDaJy7LzCz7wBfIMq/PgS8lSgJW+1lopHyz8S16qJifb02QlbPk47zS4HdgBPd/fTexv8RGSmKMVR3IcqpQwxfsKm7P9/ATZNhovgfOYAYR22n9NJV7v4mBXcGrmqs1NyZ5FVgLXd/vR/reRtwUXraDmzm7o92Md+4dD/5buDMNHkm8C6vGuNcRhZl1ImIiIwyRa+tnxCBuJOANxMlhFqILICliIbC6UTZy8XSsi+ldemCfeRqJjI5TgN+kKYdbWY/6668SR6Dqatyi/pfGBAjGvIP6uJv/hciC+deojFSRBrAzL5IfD8uIMoGrZVeaqVzwK2N+E6FaDxZRATsynKW5dggTxDjTzYTmbTXE8f6fOAJd7+/ph9EZBgqSsfm0pblMbM7layOXBZ6DjGm3LnARe7+SrGucszW7koCLr5W6SJb9rVU/nI3IuPodCoVCERGtCJr9WYze44ofbkU0THzt43cNhkeivu7q4nyijlQt5+Z7a8Az8AV3zeziDElNyC+X3YDruhHtuKDwLPEtWgzcEoaa/IZM2tJb9Ve3FceS3x3dhBj0j9Vq88kjaFAnYiIyCiTLwLTBd0XiHJbx1H53s/luR4ixqW7vbsgjAIzI1q+GTubCNQ5sCORUXlb2eCVF0j7ux3AzJYn/lfagJXd/c4h3PZRoTgWF5XjzqXj7RkzW60/vSxFpHaKcnkzgP2Kl9qJ817OmsvjZ40r5umgEpR7FngEeJ3IXriFKCPVlp4/6u6t3WyDOkDIqJYyDJqBdxAdx/bvYraFwH1EFsG5ZfZAf8ds7cPxlBuidzeztdz92T58DJERocgQ/T1wapp8tJmdpu8ayVKQ52wzOxrIVXVOMrOHlH05aPOIa8ANiOvGXYnKRn09/pwItuVOY8cS1R3eV2Z/m9nGwMnEd2oeE+82+j4engxTKn0pIiIySpUNgGZ2IPBGoufyg0S5oZvcfVoDN1HqJGXGQRrXwsyuAfZK077r7l8q5p0MrE0EdCcSvSt3IDJHpgIbA2sAh7j7pUP0EUa9okRKM9BtdoCI1EdxDC5NZJpDBOCaitnaiADc1DTPTUQDyjzgGeBfRGb6OOBVd59NF7rqGCEyVpjZHcB2VZPzsTYN+IK7n1W1TF2+G9MYzT8CNgE+5e7/ruX6RRopZ+2Y2QZAWS5vC3d/sFHbJQNTr848RQnMvYC/EqW/ZwEfc/c/1fr9xhIzm0CUds5lzf8GHO/us/pYsnk54lpzI+I7sp3IrLubyAI34t58O6IsO1Qy0v/H3T+vTmAjmzLqRERERqnyAs3dLwMua+DmSB10V6qyCNDmgN3PqATqjjWzG4lxmPYhgnAtxHhM6/fwdu8ixnaRGihKc/WaISAitZcD5e4+x8z+QZS/fIHouXw/UX7vFSIr7n6ip/I4YLy7d9tjucjUqy77JzKmFNk9fyAaFRcRY/ZcAVxDlONbEZhb3cGoXseMxxh5XyM6JylzREaVFKQzd3/czP5NVNEAOJToqCkjQL6OGEiwpS9BmqJM6nVmdjnwdmL83f3N7Bp3f3FAGy64e6uZ3Qs8CawHbEbcg19EJfDWpfQ9uIDoONsEPEAE4DYjSrP/JM2aS687lQoQNxBjn6si0ginjDoREZExph810mWY6enmy8ymEBf1c4lyGzsS4w+MB7YHjiQu6JuolMiASi+8/Lg1zTO+i9cnu/uCGn4kEZGGKXqVrwdsQ4zPek8uSdvLObcJKiVuRaSzImt1OeBC4I/AXzyNO2dm1wJ7ElkCX/BiPDoRGZgcIDezDwM/T5PvAXburgxzsWwT0c6/uMOfGv0bx8zeAKzj7pf3c7kmYD13f7yneVJg9xjgu0SpxQeAT7rGqhuQ4jtvXeA7wDuJ0s7/cPfD+riOtxFBvXbgz8BVVMZTNeI+vXp85OnAB939opp8EGkoZdSJiIiMMWpUHLnSxf9EYDXiAr2FKFW5JZEFshIRlFuXqFHfnKYvXgWVXniLiIDdBCqBOKMy7hLE2Evz0/RXiJu4spSOiMiIVfQqf5Lo/QxUGrDSOddIWT5Vy+q7VKQHReb4LCKDH4jSYClg8Bsiu/8KItNORAYvZ+z8gUqgbmtiCIQbYMmOJkX2d36++DtwSLdc8r45Jv3sSuzDy/tYNrEZOATYDdjLzN7j7g9300k3r+t6KmOibQRsbGZXad/3X/E3e5oYD/VQ4r767Wb2Jnf/J3TuNJ2uMZtTcH0V4IS0jmbgVnc/w8yWAU4h7u/zfXob8Djx/fkzL8Z2lZFNgToRERGREcLMViRq3c8hSla+Ib2U69dTPJ9EXOvlshgQAbo8/lJzeg5R7u1popfea8RN28NEMG8GkWGyeABrEZHRqLqxEhY3vKjBSmSQzKwFaM9ZPe7+ByKYICI1kjqYjHP318zsMuDA9NLhwA3pe27xd5yZTXL3+enxzsCmwNIpaHAw8HV3v0gVWYbMssRwA3m/Tex+1s5ShYCDgBPTpI8AnyDu/ao7G+WOFM+a2aPEeGfjgc2BpYh7TRmAdAxeBVwHHJAmf8fMlnX386oD4lTu0z9MBFpz5ZsX0vp+YmZ/ITrjHkiM7ToDeAy4y91f1vE5eihQJyIiIjICpBvrV1JG3Y7FSwuIoFsO1HUVtOsgMudmA3cSF/gLiOy464me7AZMSz3fu3r/xeMuiYiMRupBLlI/3XX4KcayE5F+KLOsyiw5d1+UZvkFRaDOzP4PeM7MNiUCM6sBy6QSi7sTQaF5wFQq9xInEKX4ZGjkiikQAZuZ0K/rk+upBOqOAj7Rw7k339vdW7zn1h5j96rs6SC4+9Nm9j9EoM6JINuv0rF2GtCWAmwrEkH0DxPj0EHsi4eA24v1PUtUurkIlixLqyDd6KFAnYiIiMjI0EzcsJ0O/IgIwDXRuaflDCrlK+8A/k0E52YRAbp7iIBdh7vP7OpNUgmOphyUKzJMFKQTERGRmlKQTqRn1SWYuypNWbw2CVgvTX6eGCOrBVgTOIson7dWmu7EfUG2CFiOuJfIHf0ONrNl3P21un1AWczdp+egK7HfFkK/xpi/jBiuYEVgZTN7s7tf0c3y+fljxbQdzGyKp7F6ZeDc/Woz+z3wDiJLcVnga8AngQfNLI8jn4egKDvb/i0F55ZQXTpTAdXRRYE6ERERkZEhB8r+CHyTuPluIoJw1xF16hek6be4+7yUfbew6sZscSmT6jEq0mMv3ksZJiIiIiIiDVKWYE5lLRelx1sBaxPBtlWBPYmAHMAqwPrpcUf62SM9byOCA+OK19uL51Q9Pxj4U00/lCyhyHC7HdgvTd65P+tIgb5LgePTpA8BV3QV5Cvu8XajErR7GlgHeLCfmy+FIpj2VeL+/APEMdxBBOx2TbM6SwbNzwb+q7t1d3HfLqOIAnUiIiIiI0Cqd9+Uyl++mbiOe8Ldp8GSPerSvAvyaxQ9cYt1qkyGiIiIiMgwlTrWvZ9o4J+SyuftRqXaxirE+GJdaaVzOUWqHi8iOvEtA0wHbgaeJEpgPklU5HikRh9FelBUL7kjTwI2LscR7KPLqATq3mZmBwBXFtVSFnfUTBmYe1AZw7yN2O8yCPke292fMbMvEMG6k4gx5J0IlC8kjs3y2L0A+G7qcKtx58YgBepERERERojiov/Wcno5flxRqrK6t5163ImIiIiIjCApoHIssFfVS2WpvDYi6DaezmNVl6UtnycCBhOA+4mg3AwiUPegu99pZs3ARJU+bKhpwDNEtuRSwE7Atf0I3EwDXgZWJgJwpxJBoWtgiY6aHyHKL3akeZ+nqKwig+furwKnmNlNRBnMtxCBugnEsfoI8E/gXHe/oVhOQboxSIE6ERERkRGozKArx4/rrgRGV2UuRURERERkeDKzljSO4x+JQN1CopHf6ZyJ00Rk6wC8SJQwXEgE4W4AHiKy62YC9+aqG9XSPcXr6b1179AY04lA6trAVKJM4rW97Yfi3rCZ+P/ImVt7AL81s58S4xSuAewAvBU4NC2e7yXPc/eFyuaqnaIT7bnAuWa2HpEFuxZwLxGUbXf3/o5HKKOQqZypiIiIyNiRBq5uSSU1NAC1iIiIiMgwlK/VzWxpYDaVMa0mAHOJ0pQvAvOBJ4hxq2elxae5+4xu1tupGgdovKvhwswmAF8hMuEA/gG8x91n9HTvVvyvbA7cR/yvPA2sTiWo+3qavgBYLk1bSAR5bwOOcvdn6vCxhM7HnUhXlFEnIiIiMgaY2erEgOK7E6VuvqQbchERERGR4SkFXprdfY6ZnUxkQ00nxjG7mwjYdbj7K92to5sS+b1W45DGcPdWM7sdeAzYENgOOIjIhmui99KUu1Mpi3oRsAlRbnEhMIUok7oUlYy7SWn+/1GQrr7K4667AHkqP4sCemOTAnUiIiIiY8fmwN7A3mZ2J/BX3QSIiIiIiAxbuQzeL4kSeV2WxeuuVKWCciNHkTF3B3AjEahbBTiFCNR1u+/TWIYGvJ0I0s0CrgbOJMar2z7NnmMBRpRGvR74trvfXI/PJF3r7lgsguotwNbufueQbpg0lEpfioiIiIwRZrYKcAEx1sHNwGfd/SaV4RARERERGf5SMMY0jtXoZmbvIIJzeezBLwG/cveZ+d6tGMMwL/MtomSmE0G9Td39sVRO86PEPeAuRLbeY8DtxPh3D2tIhOHBzJYngqsHE/txlZ4yZmV0UaBOREREZAwobuh2B/6P6FV5lrsfrxszERERERGR4SFlVJ0JvCtNagXOAb7h7k/kLLo07xZE1t27iPHomokg3FvdfXqxzglEAK8FmNzdGIbSWGZWBuGPcPcLG7YxMqQUqBMREREZAcoek4MJrKWyOMcR5XMmAOu5+9PlzZ6IiIiIiIgMvXyvZ2ZbAZcT5S+zp4jxCW8FlgbeTIxj11S1ms+6+//2dt+oDpvDR77fN7OfAR9Jky9w9yMbuV0ydBSoExERERlBzGwtYLq7L0jPO5U86eM6VgROAw4BvuLu3x7IekRERERERKQ+zOw9wPeAVYE2KmPMldqBRcS4c+OBvwAfcPeZQ7WdMnjFWIPbEeMUAswHNnP3pxu4aTJEqqPtIiIiIjIMmdnWZvYwMeD32WZ2uJmNS73urD/rSnXuL05PD03TFKQTEREREREZJtz998T4dE9SCdK1EuOXLUg/zcBEolrKncB3FaQbeXJ1G3e/C3giTZ4EHNSwjZIhpUCdiIiIyMgwDdgYWAt4B/AH4IrUy3LpPJOZNfdxfbOAucAKZrZ+jbdVREREREREBu8M4O1EGcwZREDOiODcxDTPTcCHgZ3d/c4GbKPUQBqbEGJ8wuzoNHyFjHIqfSkiIiIyzBVlMK4C9iFKm4xLL7cDdwF/As519xfSMs3u3t7Fusa5+yIz+xDwC+Ae4Fh3f3AoPouIiIiIiIj0TTmWuJntAuwArAisQ2TQ3Qw86+4vVc8vI0sxPuFaQFnuclt3v6dR2yVDo6u6tiIiIiIyvDQBHcS4cvsArxBBtg8QGXZvTD8nmdkFwOnu/lReOPfAc/cOd1+UJm+Zfq8OPDoEn0FERERERET6IXXYbEr3cjcDN/cSjHONPz4ypSBdk7s/a2a3ADunlw4lOtgOiIK3I4PSJkVERESGueIm61wim2414FpgA+Bk4DYis25T4MvADWb2SzM7KC3fkW7wms1sTTP7MlEaBeBKYlwDERERERERGWbKIEtVht0S93EeFKQbuXK85rfFtHeY2eT+rij/fyhINzKo9KWIiIjICJBLWZrZmcBxwC/c/WPptaWBvYFPA3sWi80FXgLOB9rSz9rAgcDKwELgSHf/+1B9DhEREREREakPM1sReA/wEeDD7v7PBm+SDEAKzM0tJu2WMioHsq4tgN2Bv7j7S7nEZi22U2pHgToRERGREaAI1O0FXAM8Bezh7s9XzXcgcVO2K7B81Wra6Fz6/DfAJ919Xt02XERERERERiyVzRtZzOxvwEHp6eLOnTJyFPf+fwac2I/X93MdBhxOtA1sCKwJ/BI4OY1Zr2DdMKNAnYiIiMgIY2YvAKsCR7v7eWmaAU3u3p6ebwccA7wVWAWYmhafBtwLnO/upw31touIiIiIiEht5XHp0vAHf0uTXwS2dPcZDdw06adaBcfN7GjgJ8BKadI84Gvu/r+DXbfUngJ1IiIiIiNEcfP1PeBzwB+B97n7oh6WWRZYH9gOmEGMcfcU8B93X6gesiIiIiIiUnb8S2NbTSEqdGwDLAXcCEx397l5fmXkDE9mNhNYNj1d3LlTRp5inLn2AS7/FuAsKtV2niLaEK7TMTy8KFAnIiIiMkLkoJqZbQo8AMwGdnL3/3Qzf4sGEhcRERERkb4ys9WAY4G3EeNaAcwBlgZuJToL/tbd56vT3/BSdOz8OfDhNPkCdz+ykdsljZEDcWb2MeDzwBrppcvd/S0N3DTpggJ1IiIiIiNIcbF9N7AV8BF3/2VflgNIy6rnnIiIiIiILGZmU4APAF+i81jXC4DxgKUfgBuAd7r7C0O6kdKjomPndsAdafJ8YDN3f7qBmyYNULQdLAW8B/hZ8fKRwEUDzdST2mtq9AaIiIiISL80p99npt+Hm9nk3hbyJD+u18aJiIiIiMiIdBDwWSJIt5AI0LUDE+nchtxKZNr9ysx2hAgQDe2mSldydqO73wU8niZPAg5u2EZJwxT3/3Pd/RfA1cXL7wLWa8iGSZd0EhUREREZWXKPt7OAV4AOKuMPiIiIiIiI9IuZrQX8FliVuL8YTwToDLgX+CWRRTcbmAA4Edj7FlQCRNJ4ZtaSHp5ZTD5awdThycyain1Wr/fInX1/CLyUHu8G7FLP95X+0QEqIiIiMoIUpStfAQ4HPqCSMyIiIiIiMggnEWPQLSSCcO3AH4Bt3X0bd/8IkZW1B3B7sdz+ZnZEEQiQxssdO88opu0ObDGQlaVAkmIIdZDu6zvyuPJmNj79bq7l37wob3kVcD3xP7IKsL2ZLVOr95HB0UEmIiIiMsIUJSyu11gDIiIiIiJSzcwm9mEeS0G2N6RJzenn38DJ7n5fmq8llc+7HzgGuI7KeHUnABvXevtlYFLHziZ3f44IykDsq/cOcH0dady7KWa2KqjUaS0U48dtYmbfMrOHgd+a2Zvcvb3WWarp/VqBa4BZafJWRBatDAM6qERERERERERERERGODMbb2Y7m9lvgEPTNOtu/tQBcAqwa15F+v09d5+ZM+WKjB9z98eBbwJz0ry7FMvL8JDb/M9Lvx8C7hjIiszsTWb2feAm4FegUqe1kIJ0E4l9cyoR7H43cJGZXWFm7zCzpfP8NSiPmY/tW6n8f2xJlLiVYUCBOhEREREREREREZERzMx2AW4jAionUMmS640Dr6XH7UAb0FK8VpmxUtnjGuASoBVYBtjbzFYbzPZLTeVSh78ENnH3zd39j/1diZltAfwO+CSwOXCImX3OzJat2ZaOUWbW7O4LgIvSpPnEfpsI7A+cA1xlZp81s6Xcva2noHtviuDq3VRiQiuknx4D+jI0FKgTERERERERERERGYGKBvZJRCm7DqLR/zqoBNd6sBYRnAMYR2TKvZqWXSJzqih7eDHwUnq8FbDRgD6A1Fyxz9vd/dFU4rTfGVmp1OmXgUepxBE+CBwBKoFZI79Nv1uIsrMGLCL+3jsA/w08aGZfAdbLCw0iw25DYCZxnoABjl0otaeDSURERERERERERGQEKoIy84DZRHvvJFJWXB+CKU8BK6fH7cBy6Xd3y+b3uwl4Nj1+A7ChsnKGlyID0nP50r7K+9LdzwBOAeaml9YDvmpmE1UCc+DcvT39/jtx3I4jjrtniAzXfCy1AmsC/wVcZ2anm9n2A9ifzenh9sD6af1twNNpO3oL6EudKVAnIiIiIiIiIiIiMrItTcqEIxr6V4KexxMzsyZ3n0eMkwWRyQM9jDlXBH+eA54gggvjiDG2xg1882U4KQM37n4F8CVgRpq0JvAJMxvfiG0bLYqsuFyWtBm4D3gr8CMi820ClZK0awDvBW4ys7+a2T5mNqlqnUvEe9LYku1mthRwdJrcTgTzX8zz1O6TyUAoUCciIiIiIiIiIiIyAhUN7E8Q48VBjHP1Sm/LuntHaui/P00aR5TEWye/3s175uycO4jgAsDu7r5Q5RBHl+L/61fA74uXjiOys2Tg8vF1WjFtH+BZd/8UUfrya8ALVMaNzMH0Q4AriHHsTjGz5dO4d0scs+7uZjaFyMp7W5rcAtwFPJQC9sqoazCdOEVERERERERERERGoCLD7XEiAwdgPLAKdAqqdWcBkYnXRgTdmoDxZrZ8D8vkYMDNxbQdzWwZlUNsjHoFSIv/r4XA/1Apd7o5cEB1Rpf0XT5W3P0uItAOMBk4LE1/yt2/CewMfBi4hQimjwMWEsfrTsAPgSeB/2dmHzWz9cxsXTNbx8yWM7O3AucAJ6f3WJh+X+nuc3TMDg8K1ImIiIiIiIiIiIiMUEXW09XF5D3T724zZVJJPKcS4MvjXq1BJXNnCUX2zSQi2wdijLydq7ZH6iyXTyyDLX0Izg7kfczdXwTOJsZUA9gd2KDW7zWWFOUvzygmH1nuQ3ef5u6/AvYnMumupzKGnQHzidK3JwI/JTLlbgPOJQKAFwMHEbEgJwL5TxPlNWWYUKBOREREREREREREZIRKpe2agXvzJGBjM5vcS7ZMbuy/iyiFl+fdjmj873qhSiBuHDGGVgfQCkzN2zOQzyH95+5tAGZ2qJl92sxWdPf2/HoNM+3yPr8YeCY93gzYsEbrH6vyvjqzmLYnsEX1jO4+z90vBfYG3kKUzGwlAuaLiOM+H4fLAW9MjxcSgfRFxH68HXiXu7+oUrXDh3aEiIiIiIiIiIiIyAiWgjNPA88TjfGrEgG3boM1RRDvaeB1ItOmLf3eJi27RHZcEYh7FFiBaGNeCZhTkw8jfWZmp5pZB3AhUZrydjP7bzPbDhaPQzhusO9T/K/cBUwjgrOrAuvWI4NvrEhB9iZ3f5YobZkd2tMy7n61u58EbAL8GJiVXp6Qfud9ko/nyURg/S7g68Bt6X1V9nKYUKBOREREREREREREZIQqgmmPAQ+kxysSmTf0oTF+beA1IiOnBXiZ1ODfS3bcFuk9Lwe+Ctzf/62XgSiCY7kM5etEdtY6wGeBf5jZ+Wa2q7svKpYbcDwgBXYWERl1eT2bu3u7MrMGJf/tfltMO9LMJve2oLs/4+6fJILyRxOZebcQmXVPEf8XrwF/Ag5w9x3c/R/u3qEg3fBiykQWERERERERERERGdnMbALwJeDLadJNwBGpxJ1VB93MrDkFWXYFbiCyb1qIRv4N3P0FupDXZWbrAusRwbrp7r6gLh9MumVmk4hMxjz+WA6+NBGZlYuAfwJnARe5e2sKqnl/S5QW/y/foPI/dpe771CDjzLmpcDc3GLSfu5+TR+W63Rsm9nKxDH8BqDN3e+smr+5LI8qw4Mi3SIiIiIiIiIiIiIjnLu3AtcBD6ZJOwPHpcdLtAMXjfVvIwI8LURW1kxi3Kvu3sfT76fc/Rp3f1ZBuqGXAi7ziXHjIMYiayb2oRHBmmbgIOAMotzhh4FxeR92Vdq0OylIZ8BexeTnzGzqYD/LWJf25TzgomLykX1ZtipI1+TuL7v7bHe/NQfpyvKkCtINTwrUiYiIiIiIiIiIiIxgRcDlHiKDCqLt95NmtkcRZCmXaTGzXYCj0rw50HO/uz/enyBOWt/qZnaSmX0qPdfYZUPjN+l3C1Hm8DPAv4jypTnTrgXYEvg5cJ+ZfcnMNh5AwG5bIlMrm+nus1X6smZ+Uzw+1MxW6M/C1eUs835VcG740wEkIiIiIiIiIiIiMoIVWW6vAKcR5RABVgXOMLN3EllWOUA3Htgd+BawLpFRlwNr15fr7Asz24YYu+xXwA/S8goO1FH++7r7P4BXif23DPAcsA9wCJGhNY9Kpl0rsCHwTeAGMzvLzLagsu+Bylh2lqTHGwLfB1YigrrtwKNpGzTe2SB0sS8hjt19BrneXo/h/gbkpT4UqBMREREREREREREZBdJ4VfcTATOIbKr10vNrzew04GvAP4CrqAQCmohgzUPA6QN466eBl4vtOCxvzwDWJX1kZi3p4R+Lycd5uBQ4mtjHPyHGIJxAZSy7ZYFjgXuBv5nZJ81sAzNb2t07zGxcWo+b2WbE/83uaT3jiMDvhfX/lGNDN/vynfV+3yKrcryyYBvH+jlmpIiIiIiIiIiIiIgMQ2mMqg4zWwP4L+D9RFAGKmUQy+BZa3reQmRifcLdL87r6ed7/wD4VHp6ubu/JY29pcy6Oin297bAnWnyfGBzd3+qat51gQ8ARxBZdQALgPFUEnpagRuAV4AX0rr2AXbp4u1/4u6nDOR/RZbUzb4EWMvdn6/XewLrA5sDGxFlby/TPh16CtSJiIiIiIiIiIiIjDJpfKuzgH2JYEweg470eBwRoAOYBnzN3X87iPfblQjyZCu4+6yBrk/6x8weBTZITz/m7r9I060sgZiCuG8mgqqbE8FbgEXE/0lWBnWdCOo1E/831wInVAcDpTbM7DailOzlwHnu/mqd3mdTIttyQ2Ad4H5gGwXphp5KX4qIiIiIiIiIiIiMIikjZgbwPuBUIhA3ngi0ODCJCNI9C3wH2HEwQbrkDuCu4vmxeVsGuV7pQVEy8XfF5KNzGcPqccrc/Xl3/x2wDVFa8RoicDueGHcOIpMOoszlfCr/M+OB64BTFaSrveJYeRuR/XhavYJ0AO7+EJUgXTuwRXpfGWLKqBMREREREREREREZxcxsaSIoMxVYHXgd+Btwt7u3pnkMlgzs9PN9Pg98Nz29x923rc7oktrKf18zW5PIwsq2dfd7+rD8eGBb4N3AQcDyxP8JRKAuBwLvBX4N/M7d51evR0aWXJbWzN5NBOvXTC89CLzP3W9v3NaNPQrUiYiIiIiIiIiIiIxSvQXKahGgK9a1KVE+L5dM3MTdH1Wwrr6K8c1upDKe3Dfc/ev9XM+ywHppHU3AusDzwD+BB/I+1P4c+YoA77LA14FPFC//GviiStcOHQXqRERERERERERERMaAonG+CaAeY1GZ2WXEGGgA33P3U3P2Tq3fS4KZtbh7m5m9DzgtTX4IeKO7z+vjOnrdR+n/xhWkG13MbCvg98BWadIrwJfc/Tc5CNy4rRsbFKgTERERERERERERkUEpgoDvBU5Pk19w9zV7WExqyMwmA3OLSfu5+zUDWM/iLMt6BnWlscrMyOK4bSfGsnzc3Tdq4OaNKRrIU0REREREREREREQGpIvSmVcCc9Lj1c1st3I+qY+UETcP+Esx+ciBrMuT9LhDQbrGq8fxU5YyBa4C/kPEjNqADXTsDh0F6kRERERERERERESkz8qG+6Kxf6qZbQ3sCbwI5ODOSXmxId3Ises3xeO3mdkKDdsSGTQza4bajCFZvV4zW8HMdgZOBc4ENiKO03zsnphnr+V7y5JU+lJERERERERERERE+s3MJgJrApsBuwJ7ANsCE6mU0Jvv7lMatpFjkJm9DKyYnr7H3c9u5PbI4KRg3VuBae5+2yDWY8BSwDrE8XoQsDewTDGbE8duC9Du7uMG+n7Sdy2N3gARERERERERERERGRnMrAVYFdgY2BHYC3gjsHwxWwdRzW0RMMnMDnf3C8oxsaT2zKzF3duAvwHvJUoZtg/B+y4FbAAsB9zn7jPMrEklMwfPzA4Dfg2sQOzXtw1gHZOA1YDtgQOBNxEB9qyNOGab008LMB14xMzWdPfnBvMZpHfKqBMRERERERERERGRxboKqJnZikQwZjuivOUuwNrFLB1EibxcOq8NGJee/9PdD0jjqNU9cDRW5eCYma0J7AzcDrzo7q11ej8DdgLeCWwNrAuc5u7f0r4enGJfbgfckSbPBzZ396f6sPw4IqtyC+DNRIBu82KW9vTTRCWhqzW91wXA+QrQDR0F6kRERERERERERETGuG6Cc8sQZfK2AnZPP2Vjv6efpvS7FXgJuBt4DPh0Me+K7j6zXtsvjWFmewDXFZNmABu7+6wGbdKoY2b/ATZMTz/u7j/v5nhtBpZN8+5NlLbclciSgzhGF9E5OOfAw8BfgXPc/Z5ifQY0KeBafwrUiYiIiIiIiIiIiAiwxLhzuxDZc3ncuSyXtgRYCMwiGvuvAv7u7neldd0G7JDm+4S7/0wlEUcfM7uYKKeYyyZ+G/i+u89RudOBy6VMzeyLxN8U4EZgr3wMdTHu3FuAfeg87tyi9LuFyHAFeB64HPiTu19V9b7NQIf229BRoE5ERERERERERERkDOti3Lk90u8VitnK0pbtwGvAk8D1wKXA9dUlFs3s88B309N73X0bBW5Gj1ze0szeDHyHKIsK8DTwBXc/p3FbN/LlY8XM1gCeLV7aHniACKhvRwTn9gfWKuapHncO4FXieD0HuMTd5xTv1Qy4guiNoUCdiIiIiIiIiIiIyBhUjDu3LZE5tytLjjsHkT3XAcwjMnFuA/4OXOXurxTrawIosn3eANxPJftuE3d/VMG60SVlYZ4I/KSYfDVwnLtPa8xWjQ7FWHU3EMcnwB+IwN1biTHosjw2ZPW4c3cB5xPjzi0O+KXj1VTasvEUqBMREREREREREREZI8xsKpF5szWwG5E9txmVknjdjTt3L1Eq7zJ3f6JYnxHtzF1m4pjZP4AD0tP/dvcv5kysWn82GXpF1tdk4DJiHMNcGvVr7v5N7e+BK8pfvhc4nc6ZrdDzuHMXE+PO3V2sT+PODUMK1ImIiIiIiIiIiIiMASmD5lvA3sBWwOTi5XLcuUXATOAR4ErgH+5+Z9W6+jSOVRFgAHjB3dcc3KeQ4crMjgDOJgJGTWh/14yZTQJeT0870o/Tedy5F6iMO3dl1fIad24Ya+l9FhEREREREREREREZyYoSelsCO1Np7M/ZOQ7Moodx51Kgz5O+ZuRcAcwGpgKrm9nu7n6Dyl8OnXqOP2Zm44FViKzMPYnSi+OIYK/2dw2kjMT5ZnYh8A5ijMhx6eVXgRuAP9PDuHPKoBveFKgTERERERERERERGf1y1s1PgYOpZNC9Th/HnRtIoMfdXzCzi4Hj0qSTiMBCExFwkDrLQRozWwGYWwZfByIFgJYDNgH2AQ4igr+L35LK+IYfIPZ3DgbLwP2GCNQZEQj9NnCGuz+TZyjHnVNwbuRQ6UsRERERERERERGRMcTMXiAa+28lMt4ud/fHi9d7HHduAO93MHBJeroAmKLsqqFjZgcB7wXeDhzv7n8ewDoMWBpYjxiH7i3AXsCUYrZFxP9VM5XA8KPuvsmAN146MbMZRJAU4C3ufnkKzjUB7TquRiZl1ImIiIiIiIiIiIiMAamEXjvwfuBVd7+l+nUq41jVssH/BuBBYDzwBLAB8FgN1y9dyOVOiYy3I9LkI4gyiX1dx2RgdeCNRHBuf2DVYpY2InuuhUo5xhnAtcCfgMsG/gkkM7MWd28D/gh8NE3+kJldkfZxzcuaytBRRp2IiIiIiIiIiIjIGFWOO1fn93kTEfy7tRxHS+qnGJdwa+DfafICYHN3f7KH5cYDKwFbAm8GDgTeUMzSnn6a0w/AfKJ86nnAhe7+YrE+jU83SN3sy1Zgs572pYwMCtSJiIiIiIiIiIiIjDFFtlUj3luBmyFmZo8AG6WnJ7v7T6te72rcuZ2olLB0orRlE5VKfe1EpuRfgPPc/YFifQY0aZy02qvalx939583cntk8BSoExEREREREREREZG6U4Bu6OWSiWb2BeA7afKNwJ5EEG4pYF1i3LmD6HrcOYjgXA7aPQP8A/izu19X9X5l+VSpoWJffh74bpp8G7BbrQKiOkYbQ4E6EREREREREREREakZNfYPH3lfmNnqwHPFS4cBE4CDiXHnViteayMy6JqJDDqAmcA1wDnApe4+v3iPZqJ8qsZJq6NiX64BPEsEUV8B9nL3fo/52JfjtJGZt2OJAnUiIiIiIiIiIiIiMiB9bOxX4K6BivHNrgd2S5NfAVYsZutu3LnbgXOBv7j7tHKdRHxBpS2HULEvf0Xsp38BF7n7a31c3iCiqsW0yWnaPDPbAFgWeABYVmMNDg0F6kRERERERERERESkz7pp7J8ALOXuM8xsTWBjYvyyccAMd59XLq8G/6FTlEx8D3AGsBAYT9fjznUQQZq/Audo3LnhpQjUTXX32YNYzxRgC2JMwvyzHbA8MB1YmsiifBD4J5FN+bj2fX0oUCciIiIiIiIiIiIi/WZmLcCWwOZEYO4NwFbAekQjvwGTgbuAx4HzgQfc/ZmGbPAYZ2YTgdeJ/dKRflePO3eOu19btZzGnRumUmaj97RvyvKVZrY2kVV5IHHsrsmSmZU5o7KNSgB3NpFZ+Qt3v0fB9tpSoE5EREREREREREREelQ2zJvZysAbicb+HYG1gVWK2fOYVk10bviHyNb6FXC2u79a582WxMya3b3dzM4DDiey6hy4lAjAXOrur5fzo3HnRhUzO4zY97sTx2yWMys7gIlp2iIiG3YhlWBdEzAL+CDwN3dfoIBdbShQJyIiIiIiIiIiIiJ9YmY7AO8F9gU2onMQbhERmJtAZGrljJyO9LgssXgR8D/ufnOZ8SP1UQTq3gxclibPAFZ390V5HgCVNxxdzGwj4NPAccCk4qUyOGTFtGeITDuncrw6EbSbALwG/NTdv1LHzR5TFKgTERERERERERERkS4VY2KtRGTSfBxYqZgll1Ck+A3R2L8ssAxRbnFKmtepBPeeB97u7nfV7QPIEszsFWIsMoBj3f1Pyowancxsd+BnRElaiGA6RADOiWNzJnAncDmR8dpEHKvTgX2ArYHDgFWpjG/YCnzW3X82JB9klFOgTkRERERERERERES6ZWYrAv+PKJsHkR3XQTT2GzCPaOx/kGjsvyVNbwaeBbYDNgTeCWxKlNfLJTFvJBr8b1GwqL7MrMXd28zsJ8DH0uSL3P0djdwuqa18HJnZQcCPiGMvH7Pj02yzgSuBC4Er3X16L+tcBfhv4F1ESUyIjMzj3P0yHbuDo0CdiIiIiIiIiIiIiHTJzDYDfkKUuswlLHNj/yLgeuA84DJ3f7oP6zsC+AQxTpYTAb0r3P3A2m+9lIrsyK2Au9PkVmBzd3+icVsmtWZmawLnE2NIdhBZcgBzgdOBX7n7Q8X8BjTlsqdVY1K2uHtbevwp4PNUsmpvAA5w9/n1/1SjV1Pvs4iIiIiIiIiIiIjIWGNmLcCniCBdzvgYTzT8Xwjs4+77u/uvcpAuj3OWHlsKAOR14e7nA0cBZ1MplflmMzs6zyP1kccBdPd7gf+kyROAtw50nXn/psdNZtaUp5evydBJf/fvE0G6duI4ayeOuX3c/ZQcpDOz5hyUK8cmLLPjUhZm3pe/Ar5RvN3uwDvNbBwyYArUiYiIiIiIiIiIiEhXPgq8Pz12oj35LmJcsyPc/SaoNPYDVDf25wb/nJGTHr8InAzcVLzXMcAGdfwsQiVgCpxZTD4kB9j6uA7L81cFdDpSxl5Lue9lyB1BlJldmJ4bcBHwLXe/s2r/tfdlPxXH8evu/nPg6uLld6Bjd1DUQ0FEREREREREREREOjGz7YlsOoAFxLhyDwCnAtekeZpScKa967V0u+4md59lZt8Cfg+sCOwC7Ao8UqOPIF3L++oM4BSiBOYdwGSiLGK3iswrJ2VYmtlqwPrAGsBywBuBFczsUWAZ4FbgIeBOd1+UlmnK2X1SWykQe0J62px+fufueRrl/hvA+pvT8f59YHNgFWAn4vh9eBCbPqYpUCciIiIiIiIiIiIiQKeG+COAtYhx6CYCLwDHuPt9ed6BBluK5a4E/gW8jQjW7Wxmf3X3mYP4CNIDd/cUcJtmZkcDj7n7c31dFsDMliXKKu4FvIHIptoImJRmLcdE+0B6fqOZXQKc6e7Ta/V5ZAlvJIJmEEG6+4AvQadje8CK5a8GbgEOJo7dHc3sInefNZj1j1UK1ImIiIiIiIiIiIgIEA3xKUvqHWnSOGA+cJK731erbKi0njYzuwLYk2js35zIzFKgro6KMobX5mk5W6563lTS1FJJy2WIffVmYG8iQDepmH0hEZQbT2Tu5SDvImCP9HOkmX3f3S9I61d2XQ0U+28TYGmgjSh5eXoqNctgg3TFe+Vj91JgZyKrbnNgTUCBugFQoE5ERERERERERERESmvSecypK4HLUzCgVkGVHBS6hQgqQDT2L1ej9UsfVJWzXEIuk2hmU4HPEWMJrlPOQgTnIAJ05fSJ6fEEIojXQmR8/cbMdnD3LypIVxvF/nsz8bd3YA5wYT3eLv2+iQjMrQJsBaxLZPBJPylQJyIiIiIiIiIiIiJlVs7+ROnCViIr5/e1DqgUWV33mtnrafJUotG/2wwvqa3e/sYpo+4E4MvA2nkxImOuOT1vSs9fAG4gxqSbSgTwpgAHEvu1KS27FPB5M3sG+IO7v1bDjzQmFZmJ44ljdhxwk7s/a2Yt7t7W8xr6rjh2HzSzF4gsvmWIQJ0MgAJ1IiIiIiIiIiIiIlLKQbkJwKvAJfV4EzNrIoIKj1HJ4NsBOC9NV6Cu8Q4BPkOMV9hK/G9MJGILrwP3AtcC/3D3GwDMbJy7Lyofm9lBwCeAfanEJb5I/I/9SCUwByeVJs3B0Wxueq3XIF0ZzOtLkLwY7+4OYp9CjI33U+3L/mvqfRYRERERERERERERGe2Kxvn1qDT430pkQNXj/TqAlYlx6XKW1oLiNWkgMzsC+DOwcZo0gRiTzoC/AO8G9nX3LxVBuuYiSNecgnTm7n8nxj08iUoAdk3gy2a2ovb34Ln7bGDVYtITKRjel2VzkG5nIgsyZ1N2J++ve4tp26R1aV/2kwJ1IiIiIiIiIiIiIoKZ5VKGr1FpO3Z3n1m8VmtOZNMZUUrxhbQtartuIDPbHPgBkT23gNhPc4FzgO3c/XB3/6u7t5pZU95fKcuK8nFRKnGeu59JjHX3SppteeBkM1t6iD7aqFQcnw8Wk9dPmXa9Hrtm9j4ze5QYd+5jaXK3yxVB/aVImXvATDNbt18bLoACdSIiIiIiIiIiIiIScibMHcW0DVJGVHtXCwxUka1zPJGl1UoEg1pBWTmNVIxLtzaR5TiRiCWcCZzq7ndbaIbYV33ZX8U+/wlwWvHSkUTJUxmg4vi8vZi8WSpD2Zdjd2Uq5WePSb+7Xa4IpDdTybgdD7zUSyaedEGBOhEREREREREREREps2RmANPT44nAjlDbLDd3dzNbjQgIdRBlFRcBl9fqPWTA9gI+lB43AfOAj7j7x939SYj919/gbZFZtwj4IfBEemljYD8zm1yLjR/jplHJVpxK34/d84GF6fEWZrZZOka7Wy6fKxYV09Yl/Wv0e6vHOAXqRERERERERERERKT0MvBQejwZ2Dk9HnQDfG74N7MJRIm9DYr1/gOYPdj3kIFL2VAHEwHahURJ0kuAP6bXBx1TSBma04ngUC6buDuVsfCkn4ostueolL9cij4eu+7+OPDPYtL70+8u93cRjNuJCNZ1AHcRAXfpJwXqRERERERERERERKT0FHB3erw88FYzWypl2AyqrF1RIvFY4LNEICiv8xx3n6fSeQ01ATgqPW4BXgQ+7+6vQc1Kkub9ewHweHq8KQrUDVgROHsSuCc9Xg7Y3cym9DHL7Zzi8XFpvW29LLM2MI6INc1xdwXaB0CBOhERERERERERERFZzN3nADcT2TkG7AIcPtD1lYE3M1vDzL4D/JYIBLUS7dR/J5W9VOm8htqSCNZ1EPvlQnd/xsxaavUGRbDvLuBRYiy0lYgx1VT+chDSsXsd8Axx7G4D7AmQxxTswWVE2VuAlcxsn56WM7PtiTKpFxLB3eMGufljlgJ1IiIiIiIiIiIiIgJ0CqrdDFyTHk8GvmxmW/cniGZmzanMoafnWwJfojL+2SIiKNQKfMvdZ9XiM0j/Fft9JWBlolRiG3Au9Cmzqr/v15TGuLs7vQ/A9qh04oAV+/B24F/p8VpUylh2mw2ZSpq+DlxfTP5AL295H7Cuux/h7ue7+4L+b7WAAnUiIiIiIiIiIiIikhSBuGeB06mMbbUBcIaZ5TGvFmfa5IBc9XR3b0/lMtc2s28QGTsfApYlggbjgHnAB939lrp+MOlRsd+biAy3HDt4GTpnRXYn/R/0N+ZwJZXg3M5E0FYGoNiHzwN/JY7dccDhZrZbV0F2M5toZusChwI/BHYl9j/AO8xsXAqodmWRu7+oUrWDp0CdiIiIiIiIiIiIiCzB3a8DTqMSrNsa+IuZ/djMNssN+EVAznKmlJktZWbHmNnFxJh3XwZWI7KnFhFt068C3wAuUGP/sLE2Eagx4BGiPGmfypGm/4MOMxsHi7O0ups3Z3c9BLyWHq8AbJGW1f/DAKW/7UXAJcXkb5pZLoE50cxWNbN9ga8CfwHOBz5IZFM2AQuJIN9RaZklyl/m/wmVqh08099QREREREREREREREop4NZhZhsAXwHeQwTZcoN9K3ATEcy5G1g1vb4U8EZgPyLYAxHoa03Pc/bUU8CP3P0n9f4s0rtif+8NXJ0mzwQ2dPdX+7iOQ4H3AS3ufnBeZy/LrAv8CdiJKL14srufXpZMlf4p9uUuwN+A5Yjg63+AU4CtgIOB3YhgXLYo/S6n/cHdNfZcnSlQJyIiIiIiIiIiIiLdMrNlgQuBPYlsm0VE8G08UcIyZ061kTKwktb0Wgudg3aXAN9x99vS+hWUGSbMbE3gAWDpNGknd7+9t6CbmW1FBGyzVd395d72rZmtBVwOvAGYDxzn7hcO9nNIMLOvAJ8kys1ClJqdXMySg3PNVI7jF4l9cg5wuY7N+lPpSxERERERERERERHpkpk1p4yqo4CvA7OIjJvxRCDOiQBdKxGQWwQsSNMmpHkNeA44CzgcOFxBumHLgDvS4/nAXn1c7kHg5uJ5zsJaomRilZnASunxpMUb0f+x7qRQlA79AfC79LiN+Bu3EaUt24njcxyRzfgPIiNyM3d/n7tfpmNzaLT0PouIiIiIiIiIiIiIjEXFOHSvmNm3icb8E4HDiPGsstzWnBv+AaYD96afG4FbgRfSeHZN7t6hQMCw8xpwH7APsR93SMHUHktYunubmZ0H7JImnQD8r7u39fJ+mxGB3UXpZ0paX4/vJz3LY0a6+3wz+y5xrB5LBNbzsboQuBO4ADjf3Z9szNaKSl+KiIiIiIiIiIiISK9y9puZNQPLAG8CNgJ2JzLqmoGJxFhYdwGPAS8A09x9bmO2WvrLzE4CvkeMbXYncJK7392H8pcbEmUzc6B2S3d/oKvliv+lfYEri5c2dvfHavqBJGfY/ZLIjH0VOA84193v6Gk5GRrKqBMRERERERERERGRXhVZOu1ECcxzy9fNbCV3n97d8ipzObwV++ffRBbkXsC6wJuJ8ed6GmvO3P0xM7sMOCRNfj/waWIIrk6BuuL/4IT0+2Hg78C0WnwWqciBUjM7FfgFcJ8yFocX1XkVERERERERERERkT6pDrTlsbDSWHbT0+NxZja+t2VleCn2z4PAP9Pj5YHDzWxqDtT2suwFxeTj0mtLlL8s1nM1cACRffcZd399kB9DquSgnLvPcPd7FKQbfhSoExEREREREREREZEByQGaPJZderzI3RcCmNkeZrZeo7ZP+s/d5wHXAI8ABrwReHd385tZk5ktZ2Y7AOsTY821ASum0pakcqnle+T/m9Pc/Z/u3t5dEFBktFOgTkRERERERERERERqysw+YGavAdcBn2z09ki/3QX8sXj+KTPbLQfYLCxlZpsC7wV+DVwOfJUYoy5nbZ3Y1zdUxqWMVab/fRERERERERERERGphVQCs93MTgB+kyY/DOzo7nMbuGnST2a2FPAosDKRWXcz8BngCWBX4EDgTcQ4dlkbMZZdE5Cz6Ca4+6Kh2WqRkUeBOhERERERERERERGpKTMbB7wGTEiT3uLulzdwk6QfioDrJ4mMyDXTS48Bc4Bti9k7iABdE9CSpi0CbifGoPtvjT0n0r2W3mcREREREREREREREembFORZZGYXAUenyUcSpRFlZMilK88kMuO+D7QTY9DlIbVyltw4YHx6/ChwCfBnd79jaDZVZGRTRp2IiIiIiIiIiIiI1EyRjbUvcGWaPAPY3N1fbuCmyQCZ2V+B/YFJQCsRnMsBuxeJ/fwn4HJ37yiWayKGn1MgQqQbCtSJiIiIiIiIiIiISF2Y2UvASunpce7+h0Zuj/SPmTW5e4eZrQ6cQoxRBzCbGLPuHOBid59VLoOCcyJ9pkCdiIiIiIiIiIiIiNSUmbW4e5uZ/S8xxhnApe5+SCO3SwbOzCYCHyTGHTzf3Z8oXlNwTmSAFKgTERERERERERERkZoqMrE2A+5Pk9uAzdz9sQZumtRQ3s+N3g6Rkayp91lERERERERERERERPouBenM3R8EHkyTW4C3D3SdFpprsoEyYGk/GMR+bvT2iIx0CtSJiIiIiIiIiIiISD3koNoZxbRDU5nEfvPQDovLMEoDpP2gUn0iNaJAnYiIiIiIiIiIiIjUQ3v6fRZwPXA0sPdAs7DMbDkze5+ZXQWcambL1mYzRUQaR2PUiYiIiIiIiIiIiMiQSSUx+90wbWZnAO9JT58G/svdz9A4aSIykimjTkRERERERERERETqzsxaIEon9nO53I79U+Ca9Hgd4DNpfQrSiciIpUCdiIiIiIiIiIiIiNSdu7cNcLmO9PtO4EfA7PTSZmb2nu6WExEZCRSoExEREREREREREZERwd0vAf5QTDrRzDZs1PaIiAyWAnUiIiIiIiIiIiIiMuyZmaWHPwSmp8e7AAfkspoiIiONAnUiIiIiIiIiIiIiMmhm1lwE0/q7bK9t1XlsO3d/AjgPeB1oBt4ErD+Q9xURaTQF6kRERERERERERERk0Ny93d3dzFYxs/3MbGI/lu0AMLM1e5qvCOj9BXg2Pd4e2HYg2ywi0mgK1ImIiIiIiIiIiIjIoJnZvmb2R+Au4H1Aa18z7MxsdzP7OvBHM9svTWuuni8H9IBbgUcAB9YANu1PYFBEZLhQoE5EREREREREREREBsXMJgFHAe8EVgOW9qSPq9gD+CqwO/C5Xt7L3H0ucC+wME3eCpg6kG0XEWkkBepEREREREREREREZLA6gEnF8+f7meF2U/rtwJvMbGl3b+8mIy9Puw2YkB5vCyzozwaLiAwHCtSJiIiIiIiIiIiIyIClDLdWoLWc7O4LijHlenMLkSGXg3DvTr+XWL4of/kkESB0YB1glf5uu4hIoylQJyIiIiIiIiIiIiKDkduZbyqm7QKdgmo9SoG+C4tJJ6Xp7T0sthPQRgTrpgNr9XF7RUSGDQXqRERERERERERERGTAimDaQ0TgDGAlM1sbIuOuj6u6pni8jZm9y8zG53UkTcX69gPGA83AuPT+IiIjigJ1IiIiIiIiIiIiIlILs4F70uMWYLf0uK+BupnAw8XzTwOH5HV46HB3N7NDgQOKeV+kEiQUERkxFKgTERERERERERERkVqYBdyfHi9NP8tfEiUsS9sBvzazTxEZeuuY2eFm9huiTOYKVIJzf3P3l82seVCfQERkiLU0egNEREREREREREREZORz95fM7B5gHjAZ2M7MNnL3R82sqQ8BuxeANdLjacAUYDngB8CpRHnL19M0BxYAk4BnSOPb9TKmnYjIsKOMOhEREREREREREREZlGLcuDuBB9PjTYHD8ix9WHZHKm3W1wEXpccLgeWJ4N+qwIS0vknp9R+7+y2D+wQiIo2hQJ2IiIiIiIiIiIiIDIq7e3p4HxFkA1gW+JiZTeou083MrFj2ECKLbj5wM/BV4BZgfHq9LGu5KL12tLv/X60+h4jIULPKOVBEREREREREREREZHDMbF/gTCplLP8X+Im7P2tm4919YRpLznM5TDM7CfgV0E4E5N7k7leZ2QTgA8AewF7Ai8BDwN3AlcCd7u5VAT8RkRFDgToRERERERERERERqRkzawK+BXwhTWoF/gl8Oo1XtzioZmarAh8CPgysSJS0fBY4yN0fKNbZTGTbLQKmAtM1Hp2IjAYK1ImIiIiIiIiIiIhITZnZykRpyrWJ4FsOwN0K3AUsAA4AdgOWSot5mu+X7v6RqoDeEhlzyqITkdFAgToRERERERERERERqZkcQDOzI4D/AjYlMuHGpVlyQC4/Xph+TwDuAN7j7o8M7VaLiDSGAnUiIiIiIiIiIiIiUhdmdhDwI2DDNKkVGE8E7tqJ4FxTeu054EPu/vch3kwRkYZRoE5ERERERERERERE6sbMNga+R5S5XKmLWR4GzgN+4u4zhnLbREQaTYE6EREREREREREREakLM2ty9470eFtgf2AqsDHwCHAN8DjwTCqXuXj+LtZVjlnX7O7t1e8hIjLSKFAnIiIiIiIiIiIiInVTBtjS8z4H1hSEE5HRToE6ERERERERERERERkS3WXF9TRfej4ZWAdYC5gIbAm8AXiMGOPuaeAO4FF3n1/fTyEiUjsK1ImIiIiIiIiIiIjIsGNmTcBmwF7AVsAGwKbAal3MvhAYD1wNXAWc7e7PpvV0CvqJiAwnCtSJiIiIiIiIiIiISMPlDLsUoNsO2Bd4E7A1sGIxawcRmGsBmoFWIkjXln4D3A/83N1/ldatYJ2IDEsK1ImIiIiIiIiIiIjIsGFmRwEnA9tTCbwBtANOBOcsTfPicZ7HiHKYAD8DPq9ymCIyXLU0egNEREREREREREREZOzK2W5mtjvwVWD/4uUy8NaUHrcC9wG3E4G6FYHZwCHA0sCUtOwi4GPAPDP7gbu/osw6ERlulFEnIiIiIiIiIiIiIg1RBOnWJbLf3kwE43Jpy3FEqcsniMDcP4G/u/vLZjYewN0XpnW1APsA7weOopJp9yrwO3f/9BB9LBGRPlOgTkREREREREREREQaxsw2AS4ENu3i5QeB3wPnu/sTxTJN7t6RHwMUzw04GPgzMJlKecyd3f22On4UEZF+a+p9FhERERERERERERGR2jOzpYHvEkG6VqJcpQN3Au919y3c/fs5SGdmzSkLryOvw907yudAk7v/Dfg48DCVzLrPmtlK9f9UIiJ9p0CdiIiIiIiIiIiIiAypnAUHvAV4GxGcm0CUurwBONndf5/mbS6y5tr7MMZcDtqdBXyvmH4Ance/ExFpOAXqRERERERERERERGRIuXuHma0GfIlop25PL/0WONTdbyrmba/KmOtt3Z5+t6Vg341p/UsBB5rZmjX6GCIig6ZAnYiIiIiIiIiIiIg0wq7AlkS5yxbgCeBH7j4rjTM3KGbWnB6eBsxKj3cBthnsukVEakWBOhERERERERERERFphKOKx+3A5939QahkxQ1SzsL7B3B3erw+sJmZtdRg/SIig6ZAnYiIiIiIiIiIiIgMKTNbHlgrPR0H3OvuFxRZcINWlMB8CbgDeJ1oE98KWKlW7yMiMhgK1ImIiIiIiIiIiIjIUJtIlKDMmXPnp999HouuL8wst4HfTJTYBNgBmFrL9xERGSgF6kRERERERERERERkqE0GZgB5LLqn0+9ex6Yzs6a+lq509xz4uw5oTY83Bib1fVNFROpHgToRERERERERERERGWqrEiUvAWYB86FTYK1b7t7h7m35eZE11yUza3L314Anism79mVZEZF600lIRERERERERERERIbag8By6fFywEsAZtaXjLpNzOy/zOxm6D245+4dZoHTONAAAASWSURBVDYF+E+a1EFk1fUpMCgiUk8K1ImIiIiIiIiIiIjIkEnBuFnAvcXkrdPv3rLjlgGuBb4C7GRmb07Tm3t52wXA8sSYeE3ArD4sIyJSdwrUiYiIiIiIiIiIiMiQcXcHpgC3p0ntwE7ptfZeln0NuKiY9IHe3i+VvmwnxsXLGXtLu3u7gnUi0mgK1ImIiIiIiIiIiIjIUJsHPEwE6ZqBjc1sdehT+cvziseHmdmkngJ8qfTlCsB4IqOuIz3uNTAoIlJvCtSJiIiIiIiIiIiIyJBKY8M9AjyWJq0K7Jwe9xaou4UI8uV5jwYws5YeljFgs/S7Cbi5/1stIlJ7CtSJiIiIiIiIiIiISCM8CNyZHq8KHACLg3hdMjNz93nAucXkE9PvbpcDDgNWAOYCVwF3DXCbRURqSoE6ERERERERERERERly7v4s8E9gDjAR2MfMtgPobuy4NL4dwMXF5F3NbI1U4rJTNl7xfCbwWWAjd3+Tuz+MiMgwoECdiIiIiIiIiIiIiAypIoB2M3BTerwh8OH02JdYKJabZGbrp3lfAtrSS+9JvzsF+IrA3l/c/X/d/SVLavAxREQGzSrnKRERERERERERERGRoZMy544E/pgmtQOHuvulxTzjgBWBzYE3AW8BtkgvLwLGAY+6+yZDtd0iIrWiQJ2IiIiIiIiIiIiINJSZ3Qjskp7eDXwL+BuwPbAHcHB6vSXN40Q2XXN63Axs5+53p3Hs1PAtIiOCAnUiIiIiIiIiIiIi0hBm1uLubWb2duD7wEbppenALcCewNRikUXpdwuQy1c+DdwJfFljz4nISKNAnYiIiIiIiIiIiIg0lJmNB94JnJEmtVMZb64N6EjP87TZwA3An4FL3P21IdtYEZEaUqBORERERERERERERIYFM/sx8H5gCtBKBOZyuctW4C7gAuB8d3+mWK4JcJW8FJGRRoE6EREREREREREREWkoM2ty9w4zWxE4BvhResmBR4CLgXPc/d/FMka0cXcM9faKiNSKAnUiIiIiIiIiIiIiMqyY2ceATYC/ufvlVa81KTgnIqOFAnUiIiIiIiIiIiIiMiyYmbm759/FdJW2FJFRSYE6ERERERERERERERl2UmlLFJwTkdFMgToRERERERERERERERGRBmhq9AaIiIiIiIiIiIiIiIiIjEUK1ImIiIiIiIiIiIiIiIg0gAJ1IiIiIiIiIiIiIiLy/9uzYwEAAACAQf7Ww9hTGgEDUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAAADUQcAAAAAAACDAIEL+Pob12ZHAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1800x1200 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "dpi=200\n",
    "\n",
    "# plot data in two halves\n",
    "ind1 = np.arange(data_points//2)  # the x locations for each molecule\n",
    "ind2 = np.arange(data_points//2, data_points)  # the x locations for each molecule\n",
    "# ind = np.arange(13)  # the x locations for each molecule\n",
    "width = 0.6 # the width of the bars\n",
    "\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, dpi=300) #, sharey=True)\n",
    "rects1 = ax1.bar(ind1 - width/2, Y_data_nqubits[ind1,0], width/4, label='$H_{CSVQE}$')\n",
    "rects2 = ax1.bar(ind1 - width/4, Y_data_nqubits[ind1,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects3 = ax1.bar(ind1,           Y_data_nqubits[ind1,2], width/4, label='$H_{tapered}$')\n",
    "rects4 = ax1.bar(ind1 + width/4, Y_data_nqubits[ind1,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects5 = ax2.bar(ind1 - width/2, Y_data_nqubits[ind2,0], width/4, label='$H_{CSVQE}$')\n",
    "rects6 = ax2.bar(ind1 - width/4, Y_data_nqubits[ind2,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects7 = ax2.bar(ind1,           Y_data_nqubits[ind2,2], width/4, label='$H_{tapered}$')\n",
    "rects8 = ax2.bar(ind1 + width/4, Y_data_nqubits[ind2,3], width/4, label='$H_{full}$')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax1.set_ylabel('# qubits')\n",
    "ax1.set_xticks(ind1)\n",
    "ax1.set_xticklabels(x_data[ind1], rotation=290)\n",
    "# ax1.legend()\n",
    "ax1.legend(fontsize=5)\n",
    "ax1.set_yticks(np.arange(0,25, 5))\n",
    "\n",
    "\n",
    "ax2.set_ylabel('# qubits')\n",
    "ax2.set_xticks(ind1)\n",
    "# ax2.set_xticklabels(x_data[ind])\n",
    "ax2.set_xticklabels(x_data[ind2], rotation=290)\n",
    "# ax2.legend()\n",
    "ax2.set_yticks(np.arange(0,30, 6))\n",
    "\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "# plt.xticks(rotation=300)\n",
    "plt.show()\n",
    "\n",
    "\n",
    "## save file\n",
    "cw_dir  = os.getcwd()\n",
    "figures_dir = os.path.join(cw_dir, 'summary_figures')\n",
    "if not os.path.isdir(figures_dir):\n",
    "    # make figure dir\n",
    "    os.mkdir(figures_dir)\n",
    "\n",
    "file_name='qubits_figure.png'\n",
    "file_output_path = os.path.join(figures_dir, file_name)\n",
    "fig.savefig(file_output_path,\n",
    "        format='png',\n",
    "        dpi=dpi, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# gate counts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gate_count_SeqRot(AC_sets_dict, n_qubits):\n",
    "    \n",
    "    \"\"\"\n",
    "    single qubit gates: O((2Ns + 1)(|HSl | − 1))\n",
    "    CNOT gates: O(2(Ns − 1)(|HSl | − 1)) \n",
    "    \"\"\"\n",
    "    \n",
    "    largest_set = max(AC_sets_dict.values(), key=lambda x: len(x))    \n",
    "    len_AC_set = len(largest_set)\n",
    "    \n",
    "\n",
    "    R_seqrot_single_q_gates = (2*n_qubits+1)*(len_AC_set-1)\n",
    "    R_seqrot_CNOT_gates = (2*(n_qubits-1))*(len_AC_set-1)\n",
    "    \n",
    "    \n",
    "    return R_seqrot_single_q_gates, R_seqrot_CNOT_gates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_unitary_partitioning = {'molecule': [], \n",
    "        'No. gates for $R_{S}$':[]\n",
    "       }\n",
    "\n",
    "for mol_name in order: #results.keys():\n",
    "    \n",
    "    \n",
    "    data_unitary_partitioning['molecule'].append(covert_name[mol_name])\n",
    "    \n",
    "    True_gs_energy = results[mol_name]['cs_vqe']['experimental_info']['true_gs']\n",
    "    # cs_vqe_seqrot with seqrot M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['seq_rot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['seq_rot'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_seqrot_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # CS_VQE + SeqRot UP\n",
    "    AC_sets = results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets']\n",
    "    n_qubits = len(list(results[mol_name]['measurement_reduction']['LCU'][seqrot_csvqe_seqrot_red_ind]['AC_sets'][0].keys())[0])\n",
    "    \n",
    "    single_gates, CNOT_gates = gate_count_SeqRot(AC_sets, n_qubits)\n",
    "    data_string = f'[{single_gates}, {CNOT_gates}]'\n",
    "    data_unitary_partitioning['No. gates for $R_{S}$'].append(data_string)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>molecule</th>\n",
       "      <th>No. gates for $R_{S}$</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>$BeH_{2}$</td>\n",
       "      <td>[90, 72]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>$Mg$</td>\n",
       "      <td>[189, 162]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>$H_{3}^{+}$ 3-21G</td>\n",
       "      <td>[209, 176]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>$O_{2}$</td>\n",
       "      <td>[184, 160]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>$OH$</td>\n",
       "      <td>[104, 80]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>$CH_{4}$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>$Be$</td>\n",
       "      <td>[14, 8]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>$NH_{3}$</td>\n",
       "      <td>[299, 260]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>$H_{2}S$</td>\n",
       "      <td>[120, 96]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>$H_{2}$ 3-21G</td>\n",
       "      <td>[66, 48]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>$HF$ 3-21G</td>\n",
       "      <td>[735, 672]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>$F_{2}$</td>\n",
       "      <td>[133, 112]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>$HCl$</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>$HeH^{+}$</td>\n",
       "      <td>[88, 64]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>$MgH_{2}$</td>\n",
       "      <td>[403, 364]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>$CO$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>$LiH$ STO-3G</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>$N_{2}$</td>\n",
       "      <td>[207, 180]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>$NaH$</td>\n",
       "      <td>[493, 442]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>$H_{2}O$</td>\n",
       "      <td>[120, 96]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>$H_{3}^{+}$ STO-3G</td>\n",
       "      <td>[3, 0]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>$LiOH$ STO-3G</td>\n",
       "      <td>[378, 336]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>$LiH$ 3-21G</td>\n",
       "      <td>[459, 408]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>$H_{2}$ 6-31G</td>\n",
       "      <td>[66, 48]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>$NH_{4}^{+}$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>$HF$ STO-3G</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              molecule No. gates for $R_{S}$\n",
       "0            $BeH_{2}$              [90, 72]\n",
       "1                 $Mg$            [189, 162]\n",
       "2    $H_{3}^{+}$ 3-21G            [209, 176]\n",
       "3              $O_{2}$            [184, 160]\n",
       "4                 $OH$             [104, 80]\n",
       "5             $CH_{4}$            [325, 286]\n",
       "6                 $Be$               [14, 8]\n",
       "7             $NH_{3}$            [299, 260]\n",
       "8             $H_{2}S$             [120, 96]\n",
       "9        $H_{2}$ 3-21G              [66, 48]\n",
       "10          $HF$ 3-21G            [735, 672]\n",
       "11             $F_{2}$            [133, 112]\n",
       "12               $HCl$              [36, 24]\n",
       "13           $HeH^{+}$              [88, 64]\n",
       "14           $MgH_{2}$            [403, 364]\n",
       "15                $CO$            [325, 286]\n",
       "16        $LiH$ STO-3G              [36, 24]\n",
       "17             $N_{2}$            [207, 180]\n",
       "18               $NaH$            [493, 442]\n",
       "19            $H_{2}O$             [120, 96]\n",
       "20  $H_{3}^{+}$ STO-3G                [3, 0]\n",
       "21       $LiOH$ STO-3G            [378, 336]\n",
       "22         $LiH$ 3-21G            [459, 408]\n",
       "23       $H_{2}$ 6-31G              [66, 48]\n",
       "24        $NH_{4}^{+}$            [325, 286]\n",
       "25         $HF$ STO-3G              [36, 24]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df2 = pd.DataFrame(data=data_unitary_partitioning)\n",
    "df2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/anc/Results_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# load experimental data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "cw_dir = os.getcwd()\n",
    "\n",
    "pickled_data_dir = os.path.join(cw_dir, 'pickled_data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Be1_STO-3G_singlet.pickle\n",
      "H1-F1_3-21G_singlet.pickle\n",
      "H2_6-31G_singlet.pickle\n",
      "H2_3-21G_singlet.pickle\n",
      "H3-N1_STO-3G_singlet.pickle\n",
      "H1-Li1_3-21G_singlet.pickle\n",
      "H1-Na1_STO-3G_singlet.pickle\n",
      "C1-O1_STO-3G_singlet.pickle\n",
      "H2-O1_STO-3G_singlet.pickle\n",
      "Mg1_STO-3G_singlet.pickle\n",
      "H3_3-21G_singlet_1+.pickle\n",
      "H4-N1_STO-3G_singlet_1+.pickle\n",
      "H1-O1_STO-3G_singlet.pickle\n",
      "H1-He1_3-21G_singlet_1+.pickle\n",
      "H4-C1_STO-3G_singlet.pickle\n",
      "H2-Mg1_STO-3G_singlet.pickle\n",
      "H1-Li1-O1_STO-3G_singlet.pickle\n",
      "F2_STO-3G_singlet.pickle\n",
      "H1-Li1_STO-3G_singlet.pickle\n",
      "O2_STO-3G_singlet.pickle\n",
      "H1-F1_STO-3G_singlet.pickle\n",
      "H2-S1_STO-3G_singlet.pickle\n",
      "H2-Be1_STO-3G_singlet.pickle\n",
      "N2_STO-3G_singlet.pickle\n",
      "H3_STO-3G_singlet_1+.pickle\n",
      "H1-Cl1_STO-3G_singlet.pickle\n"
     ]
    }
   ],
   "source": [
    "results = {}\n",
    "\n",
    "for file in os.listdir(pickled_data_dir):\n",
    "    if file.endswith('.pickle'):\n",
    "        print(file)\n",
    "        file_path = os.path.join(pickled_data_dir, file)\n",
    "        with open(file_path, 'rb') as infile:\n",
    "            data = pickle.load(infile)\n",
    "        results[data['molecule']] = data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# convert keys to readable format\n",
    "covert_name = {\n",
    "'H2-Be1_STO-3G_singlet'   :'$BeH_{2}$',\n",
    "'Mg1_STO-3G_singlet'      :'$Mg$',\n",
    "'H3_3-21G_singlet_1+'     :'$H_{3}^{+}$ 3-21G',\n",
    "'O2_STO-3G_singlet'       :'$O_{2}$',     \n",
    "'H1-O1_STO-3G_singlet'    :'$OH$',\n",
    "'H4-C1_STO-3G_singlet'    :'$CH_{4}$',\n",
    "'Be1_STO-3G_singlet'      :'$Be$',\n",
    "'H3-N1_STO-3G_singlet'    :'$NH_{3}$',\n",
    "'H2-S1_STO-3G_singlet'    :'$H_{2}S$',\n",
    "'H2_3-21G_singlet'        :'$H_{2}$ 3-21G',\n",
    "'H1-F1_3-21G_singlet'     :'$HF$ 3-21G',\n",
    "'F2_STO-3G_singlet'       :'$F_{2}$',\n",
    "'H1-Cl1_STO-3G_singlet'   :'$HCl$',\n",
    "'H1-He1_3-21G_singlet_1+' :'$HeH^{+}$',\n",
    "'H2-Mg1_STO-3G_singlet'   :'$MgH_{2}$',\n",
    "'C1-O1_STO-3G_singlet'    :'$CO$',\n",
    "'H1-Li1_STO-3G_singlet'   :'$LiH$ STO-3G',\n",
    "'N2_STO-3G_singlet'       :'$N_{2}$',\n",
    "'H1-Na1_STO-3G_singlet'   :'$NaH$',\n",
    "'H2-O1_STO-3G_singlet'    :'$H_{2}O$',\n",
    "'H3_STO-3G_singlet_1+'    :'$H_{3}^{+}$ STO-3G',\n",
    "'H1-Li1-O1_STO-3G_singlet':'$LiOH$ STO-3G',\n",
    "'H1-Li1_3-21G_singlet'    :'$LiH$ 3-21G',\n",
    "'H2_6-31G_singlet'        :'$H_{2}$ 6-31G',\n",
    "'H4-N1_STO-3G_singlet_1+' :'$NH_{4}^{+}$',\n",
    "'H1-F1_STO-3G_singlet'    :'$HF$ STO-3G'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# How to access result data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1. `cs_vqe` CS-VQE model used and all Hamiltonian data\n",
    "    - `R_seq_rot` dictionary of sequence of rotations operator $R_{S}$ used in CS-VQE\n",
    "    - `R_LCU`  dictionary of LCU operator $R_{LCU}$ used in CS-VQE\n",
    "    - `cs_vqe_LCU` dictionary of contextual subspace Hamiltonians and associated ground state energies\n",
    "    - `cs_vqe_seqrot` dictionary of contextual subspace Hamiltonians and associated ground state energies\n",
    "    - `experimental_info` gives all details required for cs-vqe as per [link](https://github.com/wmkirby1/ContextualSubspaceVQE/blob/main/CS_VQE_how_to_use.ipynb).\n",
    "        - `noncon_H`\n",
    "        - `full_tapered_H`\n",
    "        - `gstate_noncon`\n",
    "        - `gstate_noncon_Energy`\n",
    "        - `fn_form_CSVQE`\n",
    "        - `n_qubits`\n",
    "        - `mol_key`\n",
    "        - `old_energy_diff`\n",
    "2. `measurement_reduction` gives the results for unitary partitioning measurement reduction applied ontop of CS-VQE\n",
    "    - `seq_rot` dictionary of contextual subspace Hamiltonians partitioned into anticommuting sets and associated ground state energies to perform unitary partitioning measurement reduction as a sequence of rotations\n",
    "    - `LCU` dictionary of contextual subspace Hamiltonians partitioned into anticommuting sets and associated ground state energies to perform unitary partitioning measurement reduction as a LCU\n",
    "3. `molecule` gives molecule name\n",
    "4. `H_full` dictionary of full Hamiltonian (no tapering)\n",
    "5. `H_tap` dictionary of tapered Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Be1_STO-3G_singlet',\n",
       " 'H1-F1_3-21G_singlet',\n",
       " 'H2_6-31G_singlet',\n",
       " 'H2_3-21G_singlet',\n",
       " 'H3-N1_STO-3G_singlet',\n",
       " 'H1-Li1_3-21G_singlet',\n",
       " 'H1-Na1_STO-3G_singlet',\n",
       " 'C1-O1_STO-3G_singlet',\n",
       " 'H2-O1_STO-3G_singlet',\n",
       " 'Mg1_STO-3G_singlet',\n",
       " 'H3_3-21G_singlet_1+',\n",
       " 'H4-N1_STO-3G_singlet_1+',\n",
       " 'H1-O1_STO-3G_singlet',\n",
       " 'H1-He1_3-21G_singlet_1+',\n",
       " 'H4-C1_STO-3G_singlet',\n",
       " 'H2-Mg1_STO-3G_singlet',\n",
       " 'H1-Li1-O1_STO-3G_singlet',\n",
       " 'F2_STO-3G_singlet',\n",
       " 'H1-Li1_STO-3G_singlet',\n",
       " 'O2_STO-3G_singlet',\n",
       " 'H1-F1_STO-3G_singlet',\n",
       " 'H2-S1_STO-3G_singlet',\n",
       " 'H2-Be1_STO-3G_singlet',\n",
       " 'N2_STO-3G_singlet',\n",
       " 'H3_STO-3G_singlet_1+',\n",
       " 'H1-Cl1_STO-3G_singlet']"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# list of molecules as keys\n",
    "list(results.keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# can change molecule name from list above\n",
    "mol_name = 'H2_3-21G_singlet'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['cs_vqe', 'measurement_reduction', 'molecule', 'H_full', 'H_tap']"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# top keys\n",
    "list(results[mol_name].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['experimental_info', 'R_seq_rot', 'R_LCU', 'cs_vqe_LCU', 'cs_vqe_seqrot']"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# cs-vqe keys\n",
    "list(results[mol_name]['cs_vqe'].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['seq_rot', 'LCU']"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# measurement reduction keys\n",
    "list(results[mol_name]['measurement_reduction'].keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# code to generate figures in publication"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_n_terms_and_error(molecule_dict_results, \n",
    "                           dpi=200,\n",
    "                          include_legend=False,\n",
    "                          save_file = False):\n",
    "    \n",
    "    true_gs_energy = molecule_dict_results['cs_vqe']['experimental_info']['true_gs']\n",
    "\n",
    "    cs_vqe_seqrot_terms = []\n",
    "    cs_vqe_seqrot_energies =[]\n",
    "\n",
    "    cs_vqe_LCU_terms = []\n",
    "    cs_vqe_LCU_energies =[]\n",
    "\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_terms =[]\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_energies=[]\n",
    "\n",
    "    UP_LCU_ontop_CS_VQE_LCU_terms =[]\n",
    "    UP_LCU_ontop_CS_VQE_LCU_energies=[]\n",
    "    for ind_key in molecule_dict_results['cs_vqe']['cs_vqe_seqrot'].keys():\n",
    "\n",
    "        ##### CS-VQE only results\n",
    "        # seqrot\n",
    "        cs_vqe_seqrot_terms.append(len(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'][ind_key]['H']))\n",
    "        cs_vqe_seqrot_energies.append(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'][ind_key]['E'])\n",
    "\n",
    "        #LCU\n",
    "        cs_vqe_LCU_terms.append(len(molecule_dict_results['cs_vqe']['cs_vqe_LCU'][ind_key]['H']))\n",
    "        cs_vqe_LCU_energies.append(molecule_dict_results['cs_vqe']['cs_vqe_LCU'][ind_key]['E'])\n",
    "\n",
    "        #### Measurement reduction results\n",
    "        # seq rot\n",
    "        UP_SeqRot_ontop_CS_VQE_SeqRot_terms.append(len(molecule_dict_results['measurement_reduction']['seq_rot'][ind_key]['AC_sets']))\n",
    "        UP_SeqRot_ontop_CS_VQE_SeqRot_energies.append(molecule_dict_results['measurement_reduction']['seq_rot'][ind_key]['energy'])\n",
    "\n",
    "        # LCU\n",
    "        UP_LCU_ontop_CS_VQE_LCU_terms.append(len(molecule_dict_results['measurement_reduction']['LCU'][ind_key]['AC_sets']))\n",
    "        UP_LCU_ontop_CS_VQE_LCU_energies.append(molecule_dict_results['measurement_reduction']['LCU'][ind_key]['energy'])\n",
    "\n",
    "    n_qubits = np.array(list(molecule_dict_results['cs_vqe']['cs_vqe_seqrot'].keys()))\n",
    "\n",
    "    # error cs vqe only\n",
    "    cs_vqe_LCU_errors = np.abs(np.array(cs_vqe_LCU_energies)- true_gs_energy)\n",
    "    cs_vqe_seq_errors = np.abs(np.array(cs_vqe_seqrot_energies)- true_gs_energy)\n",
    "\n",
    "    # error cs vqe with m_reduction\n",
    "    UP_LCU_ontop_CS_VQE_LCU_errors = np.abs(np.array(UP_LCU_ontop_CS_VQE_LCU_energies)- true_gs_energy)\n",
    "    UP_SeqRot_ontop_CS_VQE_SeqRot_errors = np.abs(np.array(UP_SeqRot_ontop_CS_VQE_SeqRot_energies)- true_gs_energy)\n",
    "\n",
    "    width = 0.2  # the width of the bars\n",
    "    offset = 0.1 # offset on x axis\n",
    "\n",
    "    fig, ax = plt.subplots(dpi=dpi)\n",
    "    rects1 = ax.bar(n_qubits - (offset+width), cs_vqe_seqrot_terms, width, label='$|H_{CSVQE}^{SeqRot}|$',color=\"g\")\n",
    "    rects2 = ax.bar(n_qubits - offset, cs_vqe_LCU_terms, width, label='$|H_{CSVQE}^{LCU}|$',color=\"darkblue\")\n",
    "    rects3 = ax.bar(n_qubits + offset, UP_SeqRot_ontop_CS_VQE_SeqRot_terms, width, label='$|H_{CSVQE}^{SeqRot}|$ + $UP_{SeqRot}$',color=\"crimson\")\n",
    "    rects4 = ax.bar(n_qubits + (offset+width), UP_LCU_ontop_CS_VQE_LCU_terms, width, label='$|H_{CSVQE}^{LCU}|$ + $UP_{LCU}$',color=\"darkorchid\")\n",
    "\n",
    "    ax.set_ylabel('Number of terms')\n",
    "    ax.set_xlabel('Number of qubits')\n",
    "\n",
    "\n",
    "    tapered_N_terms = len(molecule_dict_results['H_tap'])\n",
    "    tapered_N_qubits = len(list(molecule_dict_results['H_tap'].keys())[0])\n",
    "    rects5 = ax.bar(tapered_N_qubits + (offset+2*width), tapered_N_terms, width, label='$|H_{full}^{tapered}|$',color=\"darkorange\")\n",
    "\n",
    "\n",
    "    pre_tapered_N_terms = len(molecule_dict_results['H_full'])\n",
    "    pre_tapered_N_qubits = len(list(molecule_dict_results['H_full'].keys())[0])\n",
    "    rects6 = ax.bar(pre_tapered_N_qubits, pre_tapered_N_terms, width, label='$|H_{full}|$',color=\"darkgrey\")\n",
    "\n",
    "    ####  second y axis!    \n",
    "    ax2=ax.twinx()\n",
    "    # make a plot with different y-axis using second axis object\n",
    "    ax2.plot(n_qubits - (offset+width),cs_vqe_seq_errors,color=\"lightgreen\",marker=\"d\", label='$|H_{CSVQE}^{SeqRot}|$ error')\n",
    "    ax2.plot(n_qubits - offset,cs_vqe_LCU_errors,color=\"aqua\",marker=\"x\", linestyle='', label='$|H_{CSVQE}^{LCU}|$ error')\n",
    "    ax2.plot(n_qubits + offset,UP_SeqRot_ontop_CS_VQE_SeqRot_errors,color=\"lightcoral\",marker=\"+\", linestyle='', markersize=8, label='$|H_{CSVQE}^{SeqRot}|$ + $UP_{SeqRot}$ error')\n",
    "    ax2.plot(n_qubits + (offset+width),UP_LCU_ontop_CS_VQE_LCU_errors,color=\"violet\",marker=\"1\", linestyle='', label='$|H_{CSVQE}^{LCU}|$ + $UP_{LCU}$ error', markersize=9)\n",
    "    ax2.set_ylabel(\"$\\Delta E $\",color=\"black\",fontsize=14)\n",
    "\n",
    "    ax2.axhline(y=1.6e-3, color='black', linestyle='-', label='chemical accuracy')\n",
    "\n",
    "    # change left and right y axis (as want error on LHS as more important!)\n",
    "    ax.yaxis.tick_right()\n",
    "    ax.yaxis.set_label_position(\"right\")\n",
    "    ax2.yaxis.tick_left()\n",
    "    ax2.yaxis.set_label_position(\"left\")\n",
    "\n",
    "    ax.set_title(covert_name[molecule_dict_results['molecule']])\n",
    "    ax.set_xticks(np.array([i for i in range(pre_tapered_N_qubits+1)]) )\n",
    "    ax.set_xticklabels(np.array([i for i in range(pre_tapered_N_qubits+1)]) )\n",
    "    fig.tight_layout()\n",
    "    \n",
    "    if include_legend:\n",
    "        ax.legend(loc='upper center', bbox_to_anchor=(0.1, -0.15),\n",
    "              fancybox=True, shadow=True)#), ncol=5)\n",
    "        ax2.legend(loc='upper center', bbox_to_anchor=(0.8, -0.15),\n",
    "              fancybox=True, shadow=True)#), ncol=5)\n",
    "    \n",
    "    if save_file:\n",
    "        cw_dir  = os.getcwd()\n",
    "        figures_dir = os.path.join(cw_dir, 'figures')\n",
    "        if not os.path.isdir(figures_dir):\n",
    "            # make figure dir\n",
    "            os.mkdir(figures_dir)\n",
    "        \n",
    "        mol_name= molecule_dict_results['molecule']\n",
    "        file_name= mol_name +'.png'\n",
    "        file_output_path = os.path.join(figures_dir, file_name)\n",
    "        fig.savefig(file_output_path,\n",
    "                format='png',\n",
    "                dpi=dpi, bbox_inches='tight')\n",
    "        plt.close()\n",
    "    else:\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "molecule = 'H2_3-21G_singlet' #<-- change this\n",
    "\n",
    "\n",
    "plot_n_terms_and_error(results[molecule], \n",
    "                       dpi=300,\n",
    "                       include_legend=True,\n",
    "                       save_file = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot all figures\n",
    "for molecule in results.keys():\n",
    "    plot_n_terms_and_error(results[molecule], \n",
    "                           dpi=300,\n",
    "                           include_legend=False,\n",
    "                          save_file = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "order = ['H2-Be1_STO-3G_singlet',\n",
    "         'Mg1_STO-3G_singlet',\n",
    "         'H3_3-21G_singlet_1+',\n",
    "         'O2_STO-3G_singlet',\n",
    "         'H1-O1_STO-3G_singlet',\n",
    "         'H4-C1_STO-3G_singlet',\n",
    "         'Be1_STO-3G_singlet',\n",
    "         'H3-N1_STO-3G_singlet',\n",
    "         'H2-S1_STO-3G_singlet',\n",
    "         'H2_3-21G_singlet',\n",
    "         'H1-F1_3-21G_singlet',\n",
    "         'F2_STO-3G_singlet',\n",
    "         'H1-Cl1_STO-3G_singlet',\n",
    "         'H1-He1_3-21G_singlet_1+',\n",
    "         'H2-Mg1_STO-3G_singlet',\n",
    "         'C1-O1_STO-3G_singlet',\n",
    "         'H1-Li1_STO-3G_singlet',\n",
    "         'N2_STO-3G_singlet',\n",
    "         'H1-Na1_STO-3G_singlet',\n",
    "         'H2-O1_STO-3G_singlet',\n",
    "         'H3_STO-3G_singlet_1+',\n",
    "         'H1-Li1-O1_STO-3G_singlet',\n",
    "         'H1-Li1_3-21G_singlet',\n",
    "         'H2_6-31G_singlet',\n",
    "         'H4-N1_STO-3G_singlet_1+',\n",
    "         'H1-F1_STO-3G_singlet']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {'molecule': [], \n",
    "        '$H_{CSVQE+LCU}$':[],\n",
    "        '$H_{CSVQE+SeqRot}$':[],\n",
    "        '$H_{CSVQE+LCU} + UP^{(LCU)}$':[],\n",
    "        '$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$':[],\n",
    "        '$H_{tapered}$':[],\n",
    "        '$H_{full}$':[],\n",
    "       }\n",
    "\n",
    "\n",
    "\n",
    "for mol_name in order: #results.keys():\n",
    "    \n",
    "    True_gs_energy = results[mol_name]['cs_vqe']['experimental_info']['true_gs']\n",
    "    \n",
    "    # cs_vqe_seqrot (no M reduction)\n",
    "    for ind in sorted(results[mol_name]['cs_vqe']['cs_vqe_seqrot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['cs_vqe']['cs_vqe_seqrot'][ind]['E']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # cs_vqe_LCU (no M reduction)\n",
    "    for ind in sorted(results[mol_name]['cs_vqe']['cs_vqe_LCU'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['cs_vqe']['cs_vqe_LCU'][ind]['E']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            LCU_csvqe_ind = deepcopy(ind)\n",
    "            break\n",
    "            \n",
    "    # cs_vqe_seqrot with seqrot M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['seq_rot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['seq_rot'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_seqrot_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # cs_vqe_LCU with LCU M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['LCU'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['LCU'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            LCU_csvqe_LCU_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    if not (seqrot_csvqe_ind==LCU_csvqe_ind==seqrot_csvqe_seqrot_red_ind==LCU_csvqe_LCU_red_ind):\n",
    "        raise ValueError('different result for different methods! Something likely wrong')\n",
    "    \n",
    "    \n",
    "    data['molecule'].append(covert_name[mol_name])\n",
    "    \n",
    "    # no tapering\n",
    "    no_tap = (len(list(results[mol_name]['H_full'].keys())[0]), len(results[mol_name]['H_full']))\n",
    "    data['$H_{full}$'].append(no_tap)\n",
    "    \n",
    "    # tapered\n",
    "    tap = (len(list(results[mol_name]['H_tap'].keys())[0]), len(results[mol_name]['H_tap']))\n",
    "    data['$H_{tapered}$'].append(tap)\n",
    "    \n",
    "    ### CS-VQE Hamiltonians that reach chemical accuracy\n",
    "    \n",
    "    # CS_VQE only\n",
    "    cs_vqe_seqrot = (len(list(results[mol_name]['cs_vqe']['cs_vqe_seqrot'][seqrot_csvqe_ind]['H'].keys())[0]),\n",
    "                     len(results[mol_name]['cs_vqe']['cs_vqe_seqrot'][seqrot_csvqe_ind]['H']))\n",
    "    data['$H_{CSVQE+SeqRot}$'].append(cs_vqe_seqrot)\n",
    "    \n",
    "    cs_vqe_LCU = (len(list(results[mol_name]['cs_vqe']['cs_vqe_LCU'][LCU_csvqe_ind]['H'].keys())[0]),\n",
    "                 len(results[mol_name]['cs_vqe']['cs_vqe_LCU'][LCU_csvqe_ind]['H']))\n",
    "    data['$H_{CSVQE+LCU}$'].append(cs_vqe_LCU)\n",
    "    \n",
    "    # CS_VQE + UP\n",
    "    cs_vqe_UP_seqrot = (len(list(results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets'][0].keys())[0]),\n",
    "                        len(results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets']))\n",
    "    data['$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$'].append(cs_vqe_UP_seqrot)\n",
    "    \n",
    "    cs_vqe_UP_LCU = (len(list(results[mol_name]['measurement_reduction']['LCU'][LCU_csvqe_LCU_red_ind]['AC_sets'][0].keys())[0]),\n",
    "                        len(results[mol_name]['measurement_reduction']['LCU'][LCU_csvqe_LCU_red_ind]['AC_sets']))\n",
    "    data['$H_{CSVQE+LCU} + UP^{(LCU)}$'].append(cs_vqe_UP_LCU)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>molecule</th>\n",
       "      <th>$H_{CSVQE+LCU}$</th>\n",
       "      <th>$H_{CSVQE+SeqRot}$</th>\n",
       "      <th>$H_{CSVQE+LCU} + UP^{(LCU)}$</th>\n",
       "      <th>$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$</th>\n",
       "      <th>$H_{tapered}$</th>\n",
       "      <th>$H_{full}$</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>$BeH_{2}$</td>\n",
       "      <td>(7, 268)</td>\n",
       "      <td>(7, 268)</td>\n",
       "      <td>(7, 61)</td>\n",
       "      <td>(7, 61)</td>\n",
       "      <td>(9, 596)</td>\n",
       "      <td>(14, 666)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>$Mg$</td>\n",
       "      <td>(10, 675)</td>\n",
       "      <td>(10, 675)</td>\n",
       "      <td>(10, 114)</td>\n",
       "      <td>(10, 114)</td>\n",
       "      <td>(13, 1465)</td>\n",
       "      <td>(18, 3388)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>$H_{3}^{+}$ 3-21G</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(9, 115)</td>\n",
       "      <td>(9, 115)</td>\n",
       "      <td>(9, 914)</td>\n",
       "      <td>(12, 1501)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>$O_{2}$</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 157)</td>\n",
       "      <td>(11, 157)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2255)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>$OH$</td>\n",
       "      <td>(6, 231)</td>\n",
       "      <td>(6, 231)</td>\n",
       "      <td>(6, 62)</td>\n",
       "      <td>(6, 62)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>$CH_{4}$</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 203)</td>\n",
       "      <td>(12, 203)</td>\n",
       "      <td>(14, 2194)</td>\n",
       "      <td>(18, 5288)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>$Be$</td>\n",
       "      <td>(3, 20)</td>\n",
       "      <td>(3, 20)</td>\n",
       "      <td>(3, 9)</td>\n",
       "      <td>(3, 9)</td>\n",
       "      <td>(5, 102)</td>\n",
       "      <td>(10, 156)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>$NH_{3}$</td>\n",
       "      <td>(11, 1733)</td>\n",
       "      <td>(11, 1733)</td>\n",
       "      <td>(11, 200)</td>\n",
       "      <td>(11, 200)</td>\n",
       "      <td>(13, 3048)</td>\n",
       "      <td>(16, 4293)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>$H_{2}S$</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 92)</td>\n",
       "      <td>(7, 92)</td>\n",
       "      <td>(18, 6237)</td>\n",
       "      <td>(22, 6246)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>$H_{2}$ 3-21G</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(8, 185)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>$HF$ 3-21G</td>\n",
       "      <td>(17, 5530)</td>\n",
       "      <td>(17, 5530)</td>\n",
       "      <td>(17, 648)</td>\n",
       "      <td>(17, 648)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 13958)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>$F_{2}$</td>\n",
       "      <td>(9, 527)</td>\n",
       "      <td>(9, 527)</td>\n",
       "      <td>(9, 99)</td>\n",
       "      <td>(9, 99)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2367)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>$HCl$</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 8159)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>$HeH^{+}$</td>\n",
       "      <td>(5, 155)</td>\n",
       "      <td>(5, 155)</td>\n",
       "      <td>(5, 35)</td>\n",
       "      <td>(5, 35)</td>\n",
       "      <td>(6, 319)</td>\n",
       "      <td>(8, 361)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>$MgH_{2}$</td>\n",
       "      <td>(15, 2285)</td>\n",
       "      <td>(15, 2285)</td>\n",
       "      <td>(15, 289)</td>\n",
       "      <td>(15, 289)</td>\n",
       "      <td>(17, 3540)</td>\n",
       "      <td>(22, 4582)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>$CO$</td>\n",
       "      <td>(12, 1599)</td>\n",
       "      <td>(12, 1599)</td>\n",
       "      <td>(12, 241)</td>\n",
       "      <td>(12, 241)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 5475)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>$LiH$ STO-3G</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>$N_{2}$</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 815)</td>\n",
       "      <td>(11, 153)</td>\n",
       "      <td>(11, 153)</td>\n",
       "      <td>(15, 2229)</td>\n",
       "      <td>(20, 2975)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>$NaH$</td>\n",
       "      <td>(14, 2722)</td>\n",
       "      <td>(14, 2722)</td>\n",
       "      <td>(14, 375)</td>\n",
       "      <td>(14, 375)</td>\n",
       "      <td>(16, 4409)</td>\n",
       "      <td>(20, 5851)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>$H_{2}O$</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 435)</td>\n",
       "      <td>(7, 73)</td>\n",
       "      <td>(7, 73)</td>\n",
       "      <td>(10, 1035)</td>\n",
       "      <td>(14, 1086)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>$H_{3}^{+}$ STO-3G</td>\n",
       "      <td>(1, 3)</td>\n",
       "      <td>(1, 3)</td>\n",
       "      <td>(1, 2)</td>\n",
       "      <td>(1, 2)</td>\n",
       "      <td>(3, 34)</td>\n",
       "      <td>(6, 78)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>$LiOH$ STO-3G</td>\n",
       "      <td>(13, 2104)</td>\n",
       "      <td>(13, 2104)</td>\n",
       "      <td>(13, 296)</td>\n",
       "      <td>(13, 296)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 8758)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>$LiH$ 3-21G</td>\n",
       "      <td>(13, 2732)</td>\n",
       "      <td>(13, 2732)</td>\n",
       "      <td>(13, 375)</td>\n",
       "      <td>(13, 383)</td>\n",
       "      <td>(18, 6852)</td>\n",
       "      <td>(22, 8758)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>$H_{2}$ 6-31G</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 27)</td>\n",
       "      <td>(5, 122)</td>\n",
       "      <td>(8, 185)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>$NH_{4}^{+}$</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 1359)</td>\n",
       "      <td>(12, 176)</td>\n",
       "      <td>(12, 176)</td>\n",
       "      <td>(14, 2194)</td>\n",
       "      <td>(18, 6892)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>$HF$ STO-3G</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 100)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(4, 35)</td>\n",
       "      <td>(8, 558)</td>\n",
       "      <td>(12, 631)</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              molecule $H_{CSVQE+LCU}$ $H_{CSVQE+SeqRot}$  \\\n",
       "0            $BeH_{2}$        (7, 268)           (7, 268)   \n",
       "1                 $Mg$       (10, 675)          (10, 675)   \n",
       "2    $H_{3}^{+}$ 3-21G        (9, 914)           (9, 914)   \n",
       "3              $O_{2}$       (11, 815)          (11, 815)   \n",
       "4                 $OH$        (6, 231)           (6, 231)   \n",
       "5             $CH_{4}$      (12, 1359)         (12, 1359)   \n",
       "6                 $Be$         (3, 20)            (3, 20)   \n",
       "7             $NH_{3}$      (11, 1733)         (11, 1733)   \n",
       "8             $H_{2}S$        (7, 435)           (7, 435)   \n",
       "9        $H_{2}$ 3-21G        (5, 122)           (5, 122)   \n",
       "10          $HF$ 3-21G      (17, 5530)         (17, 5530)   \n",
       "11             $F_{2}$        (9, 527)           (9, 527)   \n",
       "12               $HCl$        (4, 100)           (4, 100)   \n",
       "13           $HeH^{+}$        (5, 155)           (5, 155)   \n",
       "14           $MgH_{2}$      (15, 2285)         (15, 2285)   \n",
       "15                $CO$      (12, 1599)         (12, 1599)   \n",
       "16        $LiH$ STO-3G        (4, 100)           (4, 100)   \n",
       "17             $N_{2}$       (11, 815)          (11, 815)   \n",
       "18               $NaH$      (14, 2722)         (14, 2722)   \n",
       "19            $H_{2}O$        (7, 435)           (7, 435)   \n",
       "20  $H_{3}^{+}$ STO-3G          (1, 3)             (1, 3)   \n",
       "21       $LiOH$ STO-3G      (13, 2104)         (13, 2104)   \n",
       "22         $LiH$ 3-21G      (13, 2732)         (13, 2732)   \n",
       "23       $H_{2}$ 6-31G        (5, 122)           (5, 122)   \n",
       "24        $NH_{4}^{+}$      (12, 1359)         (12, 1359)   \n",
       "25         $HF$ STO-3G        (4, 100)           (4, 100)   \n",
       "\n",
       "   $H_{CSVQE+LCU} + UP^{(LCU)}$ $H_{CSVQE+SeqRot} + UP^{(SeqRot)}$  \\\n",
       "0                       (7, 61)                            (7, 61)   \n",
       "1                     (10, 114)                          (10, 114)   \n",
       "2                      (9, 115)                           (9, 115)   \n",
       "3                     (11, 157)                          (11, 157)   \n",
       "4                       (6, 62)                            (6, 62)   \n",
       "5                     (12, 203)                          (12, 203)   \n",
       "6                        (3, 9)                             (3, 9)   \n",
       "7                     (11, 200)                          (11, 200)   \n",
       "8                       (7, 92)                            (7, 92)   \n",
       "9                       (5, 27)                            (5, 27)   \n",
       "10                    (17, 648)                          (17, 648)   \n",
       "11                      (9, 99)                            (9, 99)   \n",
       "12                      (4, 35)                            (4, 35)   \n",
       "13                      (5, 35)                            (5, 35)   \n",
       "14                    (15, 289)                          (15, 289)   \n",
       "15                    (12, 241)                          (12, 241)   \n",
       "16                      (4, 35)                            (4, 35)   \n",
       "17                    (11, 153)                          (11, 153)   \n",
       "18                    (14, 375)                          (14, 375)   \n",
       "19                      (7, 73)                            (7, 73)   \n",
       "20                       (1, 2)                             (1, 2)   \n",
       "21                    (13, 296)                          (13, 296)   \n",
       "22                    (13, 375)                          (13, 383)   \n",
       "23                      (5, 27)                            (5, 27)   \n",
       "24                    (12, 176)                          (12, 176)   \n",
       "25                      (4, 35)                            (4, 35)   \n",
       "\n",
       "   $H_{tapered}$   $H_{full}$  \n",
       "0       (9, 596)    (14, 666)  \n",
       "1     (13, 1465)   (18, 3388)  \n",
       "2       (9, 914)   (12, 1501)  \n",
       "3     (15, 2229)   (20, 2255)  \n",
       "4       (8, 558)    (12, 631)  \n",
       "5     (14, 2194)   (18, 5288)  \n",
       "6       (5, 102)    (10, 156)  \n",
       "7     (13, 3048)   (16, 4293)  \n",
       "8     (18, 6237)   (22, 6246)  \n",
       "9       (5, 122)     (8, 185)  \n",
       "10    (18, 6852)  (22, 13958)  \n",
       "11    (15, 2229)   (20, 2367)  \n",
       "12    (16, 4409)   (20, 8159)  \n",
       "13      (6, 319)     (8, 361)  \n",
       "14    (17, 3540)   (22, 4582)  \n",
       "15    (16, 4409)   (20, 5475)  \n",
       "16      (8, 558)    (12, 631)  \n",
       "17    (15, 2229)   (20, 2975)  \n",
       "18    (16, 4409)   (20, 5851)  \n",
       "19    (10, 1035)   (14, 1086)  \n",
       "20       (3, 34)      (6, 78)  \n",
       "21    (18, 6852)   (22, 8758)  \n",
       "22    (18, 6852)   (22, 8758)  \n",
       "23      (5, 122)     (8, 185)  \n",
       "24    (14, 2194)   (18, 6892)  \n",
       "25      (8, 558)    (12, 631)  "
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(data=data)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plotting summary data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_points = len(data['molecule'])\n",
    "\n",
    "\n",
    "x_data = []\n",
    "Y_data_nqubits = np.zeros((data_points, 4))\n",
    "Y_data_Nterms = np.zeros((data_points, 4))\n",
    "for i in range(data_points):\n",
    "    mol = data['molecule'][i]\n",
    "    cs_vqe_NQ, cs_vqe_Nterms       = data['$H_{CSVQE+SeqRot}$'][i]\n",
    "    cs_vqe_up_NQ, cs_vqe_up_Nterms = data['$H_{CSVQE+SeqRot} + UP^{(SeqRot)}$'][i]\n",
    "    tapered_NQ, tapered_Nterms     = data['$H_{tapered}$'][i]\n",
    "    full_NQ, full_Nterms           = data['$H_{full}$'][i]\n",
    "    \n",
    "    if cs_vqe_NQ!= cs_vqe_up_NQ:\n",
    "        raise ValuError('error')\n",
    "    \n",
    "    Y_data_nqubits[i] = [cs_vqe_NQ, cs_vqe_up_NQ, tapered_NQ, full_NQ]\n",
    "    Y_data_Nterms[i] = [cs_vqe_Nterms, cs_vqe_up_Nterms, tapered_Nterms, full_Nterms]\n",
    "    \n",
    "    x_data.append(mol)\n",
    "\n",
    "\n",
    "x_data = np.array(x_data)\n",
    "    \n",
    "## order by H size!\n",
    "order_by_H_size = np.argsort(Y_data_Nterms[:,3])\n",
    "x_data = x_data[order_by_H_size]\n",
    "Y_data_nqubits = Y_data_nqubits[order_by_H_size]\n",
    "Y_data_Nterms = Y_data_Nterms[order_by_H_size]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "dpi=200\n",
    "\n",
    "first_no = 6\n",
    "interval = 13- first_no\n",
    "\n",
    "ind_2x = np.arange(13- first_no)\n",
    "# use half of data!\n",
    "ind1 = np.arange(first_no)  # the x locations for each molecule\n",
    "ind2 = np.arange(first_no, first_no+interval) \n",
    "ind3 = np.arange(first_no+interval,2*first_no+interval)  \n",
    "ind4 = np.arange(2*first_no+interval,2*first_no+2*interval) \n",
    "\n",
    "width = 0.6 # the width of the bars\n",
    "\n",
    "\n",
    "fig, axis = plt.subplots(2, 2, dpi=300) #, sharey=True)\n",
    "\n",
    "ax1 = axis[0,0]\n",
    "ax2 = axis[0,1]\n",
    "ax3 = axis[1,0]\n",
    "ax4 = axis[1,1]\n",
    "\n",
    "rects1 = ax1.bar(ind1 - width/2, Y_data_Nterms[ind1,0], width/4, label='$H_{CSVQE}$')\n",
    "rects2 = ax1.bar(ind1 - width/4, Y_data_Nterms[ind1,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects3 = ax1.bar(ind1,           Y_data_Nterms[ind1,2], width/4, label='$H_{tapered}$')\n",
    "rects4 = ax1.bar(ind1 + width/4, Y_data_Nterms[ind1,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects5 = ax2.bar(ind_2x - width/2, Y_data_Nterms[ind2,0], width/4, label='$H_{CSVQE}$')\n",
    "rects6 = ax2.bar(ind_2x - width/4, Y_data_Nterms[ind2,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects7 = ax2.bar(ind_2x,           Y_data_Nterms[ind2,2], width/4, label='$H_{tapered}$')\n",
    "rects8 = ax2.bar(ind_2x + width/4, Y_data_Nterms[ind2,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects9 = ax3.bar(ind1 - width/2,  Y_data_Nterms[ind3,0], width/4, label='$H_{CSVQE}$')\n",
    "rects10 = ax3.bar(ind1 - width/4, Y_data_Nterms[ind3,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects11 = ax3.bar(ind1,           Y_data_Nterms[ind3,2], width/4, label='$H_{tapered}$')\n",
    "rects12 = ax3.bar(ind1 + width/4, Y_data_Nterms[ind3,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects13 = ax4.bar(ind_2x - width/2, Y_data_Nterms[ind4,0], width/4, label='$H_{CSVQE}$')\n",
    "rects14 = ax4.bar(ind_2x - width/4, Y_data_Nterms[ind4,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects15 = ax4.bar(ind_2x,           Y_data_Nterms[ind4,2], width/4, label='$H_{tapered}$')\n",
    "rects16 = ax4.bar(ind_2x + width/4, Y_data_Nterms[ind4,3], width/4, label='$H_{full}$')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax1.set_ylabel('$|H|$')\n",
    "ax1.set_xticks(ind1)\n",
    "ax1.set_xticklabels(x_data[ind1], rotation=290)\n",
    "# ax1.legend()\n",
    "ax1.legend(fontsize=5)\n",
    "ax1.set_yticks(np.arange(0,1_200, 400))\n",
    "\n",
    "# ax2.set_ylabel('$|H|$')\n",
    "ax2.set_xticks(ind_2x)\n",
    "ax2.set_xticklabels(x_data[ind2], rotation=290)\n",
    "# ax2.legend()\n",
    "ax2.set_yticks(np.arange(0,3_000, 1_250))\n",
    "\n",
    "ax3.set_ylabel('$|H|$')\n",
    "ax3.set_xticks(ind1)\n",
    "ax3.set_xticklabels(x_data[ind3], rotation=290)\n",
    "# ax3.legend()\n",
    "ax3.set_yticks(np.arange(0, 9_000, 3_000))\n",
    "\n",
    "# ax4.set_ylabel('$|H|$')\n",
    "ax4.set_xticks(ind_2x)\n",
    "ax4.set_xticklabels(x_data[ind4], rotation=290)\n",
    "# ax4.legend()\n",
    "ax4.set_yticks(np.arange(0, 20_000, 5_000))\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "# plt.xticks(rotation=300)\n",
    "plt.show()\n",
    "\n",
    "## save file\n",
    "cw_dir  = os.getcwd()\n",
    "figures_dir = os.path.join(cw_dir, 'summary_figures')\n",
    "if not os.path.isdir(figures_dir):\n",
    "    # make figure dir\n",
    "    os.mkdir(figures_dir)\n",
    "\n",
    "file_name='terms_figure.png'\n",
    "file_output_path = os.path.join(figures_dir, file_name)\n",
    "fig.savefig(file_output_path,\n",
    "        format='png',\n",
    "        dpi=dpi, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "dpi=200\n",
    "\n",
    "# plot data in two halves\n",
    "ind1 = np.arange(data_points//2)  # the x locations for each molecule\n",
    "ind2 = np.arange(data_points//2, data_points)  # the x locations for each molecule\n",
    "# ind = np.arange(13)  # the x locations for each molecule\n",
    "width = 0.6 # the width of the bars\n",
    "\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, dpi=300) #, sharey=True)\n",
    "rects1 = ax1.bar(ind1 - width/2, Y_data_nqubits[ind1,0], width/4, label='$H_{CSVQE}$')\n",
    "rects2 = ax1.bar(ind1 - width/4, Y_data_nqubits[ind1,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects3 = ax1.bar(ind1,           Y_data_nqubits[ind1,2], width/4, label='$H_{tapered}$')\n",
    "rects4 = ax1.bar(ind1 + width/4, Y_data_nqubits[ind1,3], width/4, label='$H_{full}$')\n",
    "\n",
    "rects5 = ax2.bar(ind1 - width/2, Y_data_nqubits[ind2,0], width/4, label='$H_{CSVQE}$')\n",
    "rects6 = ax2.bar(ind1 - width/4, Y_data_nqubits[ind2,1], width/4, label='$H_{CSVQE}^{UP}$')\n",
    "rects7 = ax2.bar(ind1,           Y_data_nqubits[ind2,2], width/4, label='$H_{tapered}$')\n",
    "rects8 = ax2.bar(ind1 + width/4, Y_data_nqubits[ind2,3], width/4, label='$H_{full}$')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax1.set_ylabel('# qubits')\n",
    "ax1.set_xticks(ind1)\n",
    "ax1.set_xticklabels(x_data[ind1], rotation=290)\n",
    "# ax1.legend()\n",
    "ax1.legend(fontsize=5)\n",
    "ax1.set_yticks(np.arange(0,25, 5))\n",
    "\n",
    "\n",
    "ax2.set_ylabel('# qubits')\n",
    "ax2.set_xticks(ind1)\n",
    "# ax2.set_xticklabels(x_data[ind])\n",
    "ax2.set_xticklabels(x_data[ind2], rotation=290)\n",
    "# ax2.legend()\n",
    "ax2.set_yticks(np.arange(0,30, 6))\n",
    "\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "# plt.xticks(rotation=300)\n",
    "plt.show()\n",
    "\n",
    "\n",
    "## save file\n",
    "cw_dir  = os.getcwd()\n",
    "figures_dir = os.path.join(cw_dir, 'summary_figures')\n",
    "if not os.path.isdir(figures_dir):\n",
    "    # make figure dir\n",
    "    os.mkdir(figures_dir)\n",
    "\n",
    "file_name='qubits_figure.png'\n",
    "file_output_path = os.path.join(figures_dir, file_name)\n",
    "fig.savefig(file_output_path,\n",
    "        format='png',\n",
    "        dpi=dpi, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# gate counts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gate_count_SeqRot(AC_sets_dict, n_qubits):\n",
    "    \n",
    "    \"\"\"\n",
    "    single qubit gates: O((2Ns + 1)(|HSl | − 1))\n",
    "    CNOT gates: O(2(Ns − 1)(|HSl | − 1)) \n",
    "    \"\"\"\n",
    "    \n",
    "    largest_set = max(AC_sets_dict.values(), key=lambda x: len(x))    \n",
    "    len_AC_set = len(largest_set)\n",
    "    \n",
    "\n",
    "    R_seqrot_single_q_gates = (2*n_qubits+1)*(len_AC_set-1)\n",
    "    R_seqrot_CNOT_gates = (2*(n_qubits-1))*(len_AC_set-1)\n",
    "    \n",
    "    \n",
    "    return R_seqrot_single_q_gates, R_seqrot_CNOT_gates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_unitary_partitioning = {'molecule': [], \n",
    "        'No. gates for $R_{S}$':[]\n",
    "       }\n",
    "\n",
    "for mol_name in order: #results.keys():\n",
    "    \n",
    "    \n",
    "    data_unitary_partitioning['molecule'].append(covert_name[mol_name])\n",
    "    \n",
    "    True_gs_energy = results[mol_name]['cs_vqe']['experimental_info']['true_gs']\n",
    "    # cs_vqe_seqrot with seqrot M reduction\n",
    "    for ind in sorted(results[mol_name]['measurement_reduction']['seq_rot'].keys()): \n",
    "        UP_SeqRot_E = results[mol_name]['measurement_reduction']['seq_rot'][ind]['energy']\n",
    "        if np.abs(True_gs_energy-UP_SeqRot_E)<=1.6e-3:\n",
    "            seqrot_csvqe_seqrot_red_ind = deepcopy(ind)\n",
    "            break\n",
    "    \n",
    "    # CS_VQE + SeqRot UP\n",
    "    AC_sets = results[mol_name]['measurement_reduction']['seq_rot'][seqrot_csvqe_seqrot_red_ind]['AC_sets']\n",
    "    n_qubits = len(list(results[mol_name]['measurement_reduction']['LCU'][seqrot_csvqe_seqrot_red_ind]['AC_sets'][0].keys())[0])\n",
    "    \n",
    "    single_gates, CNOT_gates = gate_count_SeqRot(AC_sets, n_qubits)\n",
    "    data_string = f'[{single_gates}, {CNOT_gates}]'\n",
    "    data_unitary_partitioning['No. gates for $R_{S}$'].append(data_string)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>molecule</th>\n",
       "      <th>No. gates for $R_{S}$</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>$BeH_{2}$</td>\n",
       "      <td>[90, 72]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>$Mg$</td>\n",
       "      <td>[189, 162]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>$H_{3}^{+}$ 3-21G</td>\n",
       "      <td>[209, 176]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>$O_{2}$</td>\n",
       "      <td>[184, 160]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>$OH$</td>\n",
       "      <td>[104, 80]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>$CH_{4}$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>$Be$</td>\n",
       "      <td>[14, 8]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>$NH_{3}$</td>\n",
       "      <td>[299, 260]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>$H_{2}S$</td>\n",
       "      <td>[120, 96]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>$H_{2}$ 3-21G</td>\n",
       "      <td>[66, 48]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>$HF$ 3-21G</td>\n",
       "      <td>[735, 672]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>$F_{2}$</td>\n",
       "      <td>[133, 112]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>$HCl$</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>$HeH^{+}$</td>\n",
       "      <td>[88, 64]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>$MgH_{2}$</td>\n",
       "      <td>[403, 364]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>$CO$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>$LiH$ STO-3G</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>$N_{2}$</td>\n",
       "      <td>[207, 180]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>$NaH$</td>\n",
       "      <td>[493, 442]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>$H_{2}O$</td>\n",
       "      <td>[120, 96]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>$H_{3}^{+}$ STO-3G</td>\n",
       "      <td>[3, 0]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>$LiOH$ STO-3G</td>\n",
       "      <td>[378, 336]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>$LiH$ 3-21G</td>\n",
       "      <td>[459, 408]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>$H_{2}$ 6-31G</td>\n",
       "      <td>[66, 48]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>$NH_{4}^{+}$</td>\n",
       "      <td>[325, 286]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>$HF$ STO-3G</td>\n",
       "      <td>[36, 24]</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              molecule No. gates for $R_{S}$\n",
       "0            $BeH_{2}$              [90, 72]\n",
       "1                 $Mg$            [189, 162]\n",
       "2    $H_{3}^{+}$ 3-21G            [209, 176]\n",
       "3              $O_{2}$            [184, 160]\n",
       "4                 $OH$             [104, 80]\n",
       "5             $CH_{4}$            [325, 286]\n",
       "6                 $Be$               [14, 8]\n",
       "7             $NH_{3}$            [299, 260]\n",
       "8             $H_{2}S$             [120, 96]\n",
       "9        $H_{2}$ 3-21G              [66, 48]\n",
       "10          $HF$ 3-21G            [735, 672]\n",
       "11             $F_{2}$            [133, 112]\n",
       "12               $HCl$              [36, 24]\n",
       "13           $HeH^{+}$              [88, 64]\n",
       "14           $MgH_{2}$            [403, 364]\n",
       "15                $CO$            [325, 286]\n",
       "16        $LiH$ STO-3G              [36, 24]\n",
       "17             $N_{2}$            [207, 180]\n",
       "18               $NaH$            [493, 442]\n",
       "19            $H_{2}O$             [120, 96]\n",
       "20  $H_{3}^{+}$ STO-3G                [3, 0]\n",
       "21       $LiOH$ STO-3G            [378, 336]\n",
       "22         $LiH$ 3-21G            [459, 408]\n",
       "23       $H_{2}$ 6-31G              [66, 48]\n",
       "24        $NH_{4}^{+}$            [325, 286]\n",
       "25         $HF$ STO-3G              [36, 24]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df2 = pd.DataFrame(data=data_unitary_partitioning)\n",
    "df2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/anc/readme.txt <==
To read raw data use a python Jupiter notebook and open Results_analysis.ipynb

Html file of this notebook is also supplied (Results_analysis.html), which can be opened in any major
Web browser. No python required, but accessing the data not possible.
